Tidal Effects in the Post-Minkowskian Expansion

Tools from scattering amplitudes and effective field theory have recently been repurposed to derive state-of-the-art results for the black hole binary inspiral in the post-Minkowskian expansion. In the present work we extend this approach to include the tidal effects of mass and current quadrupoles on the conservative dynamics of non-spinning neutron star mergers. We compute the leading and, for the first time, next-to-leading order post-Minkowskian finite size corrections to the conservative Hamiltonian, together with their associated scattering amplitudes and scattering angles. Our expressions are gauge invariant and, in the extreme mass ratio limit, consistent with the dynamics of a tidally deformed test body in a Schwarzschild background. Furthermore, they agree completely with existing results at leading post-Minkowskian and second post-Newtonian orders.

==> anc/integrands.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    202543,       3861]
NotebookOptionsPosition[    201822,       3840]
NotebookOutlinePosition[    202216,       3856]
CellTagsIndexPosition[    202173,       3853]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["readme", "Subsubsection",ExpressionUUID->"93f8bf32-a27a-4100-8efb-87a0307e4d3b"],

Cell[TextData[{
 "This file contains the set of two-loop integrands in deDonder gauge for \
extracting the tidal corrections to the classical potential.\nThey are \
specified in terms of numerators of the master topologies \
\[OpenCurlyDoubleQuote]2\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]5\
\[CloseCurlyDoubleQuote] shown below. Also shown are the specific diagrams \
included in each numerator. These diagrams include an appropriate numerical \
factor to account for multiple copies appearing when the master topologies \
are added with their flipped and (nonplanar) twisted versions to obtain the \
final amplitude. For example, the second to the last diagram in the graph 2 \
topology is included with a factor of 1/4 , while the last diagram has a \
factor of 3/4. The factor of 3 counts the flipped and nonplanar versions, \
which give equivalent contributions as the graph shown explicitly below.\n\n\
Here we work in mostly minus signature, and the numerators depend on the \
variables\n\nt[a,b] = 2 p_a . p_b\nm[a] = mass of particle a\n\[Lambda][a] = \
tidal parameter \[Lambda]  for particle a\n\[Eta][a] = tidal parameter \[Eta] \
 for particle a\nq^2 = -(p_ 2+p_ 3)^2\n\[Sigma] = t[1,2]/(2 m[1] m[2])\n\nThe \
momenta 1 through 7 are as labeled below. The (nonplanar) twisted graph 2 \
topology is obtained by simple relabelings, e.g. swapping momenta 1 <--> 4 \
and taking care to also change \[Sigma].  Topologies with scalar labels \
swapped on both masses and tidal couplings are also added to obtain the final \
amplitude.\n\n",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N07]W=UB6d^fQ^oe53Ym]C/8
BcD?4Kdk0/@lH`T`g9`@4[<4R<4B??gioZc:ZQ8BH;_?IKNS`g9:VF]UiU[o6W>?
jPOeDMgQSn]h@Cf>T_[SNOfhOUM_]YkLN^nYkSABoBn:jRioWW[lE;lJUQ<6iV?=
Z@o<@X?jEOg2;1/53MOgo;@NATTSCX:hk_Yn``UM_aheO4/Xh>>h7]Ag<Y:]=R_Y
Ck/5Ijkin<f]Aj5M:gHKZLmJ_J7i3TIl=e]D7;BQ[2dE]8?HJoQ>3?<Ef[ElTc>d
cI8OdPkR/164[3E3fncNdTkRA^Q6REl?H[oQYe7:JAES8F>Q7dC`V[[iknJ<eHZi
>TmMb;a;lZI?[/Xm=fY>;dT;I]P]c=@:i]>4<hgSR6WU`KU1dTRi[3YKJ<A1JZjJ
Sf7TQoD`MQX9@ebiVb8HHEP;>Mldm4:=QEhSL1eniRJ=a0T2aWj3Mg?_i]Jo>O3/
AgkP8Gi9V3Q>jTmm/]njXM=`4bLa567@gTa]F8oLQ^^T3R]<KBi^Y4hJLS=`WLBN
i3S8ad;?KdBLT=T9@ZKOfK6JMYN?5G=oJgOVK[@k]YWMS1]`Q1TcO/I<LC?L@@CY
M8Kid4?bMKba5k[/dXgSA^2hg9Hfi2B6n@BMMCPkgEHJ/lV<NLN;MCGLJ^[7Ljo6
Z/EWH]D84Xl[BG@OLARURKVSo1<GIkoFk^8@gHMIgD`YMV7:c23RAZ/g`n4WDAcG
4B2^5;A1CA87Y47@>0T_]GPaZWV=f8f@3g>TaCnnAFW:C<n]O`<A0P37B<=BYlha
AekfjobSkc0]Z/=G`gNCFVMHKgINMB^MRoYOgSo[WI_jBPLLlN^MAj4@N^;6WSSV
l^`og?L/mhHeZ3T=ag5H2JCD9gdfP5KmQb7H/@Co=NPnWdn^Wn]?EeggOlnjCnMA
l?Loo8O[g[Sco7Xdk[ZM5Nl/>5_[KBi^W7@FCoknaklG5aNGdQoG_K>SiMgfiLiT
KOoEJckoR8jJ?nhgSbiG>]jagoYiNY;/KDd^QmiZomXo?M/nfGe[WfkO3Wi/>Cl_
a/7]b_O7>=[NCI][Im]?jfOOWHfehnk2SC<N]YM_>Y>khnIMOk^kl7@f?;XKaTn?
No6cWak/Mmi6gHOKdL7=ldY_M?Nb68dOCX==KgUi[nMOWfl5=cNGcd_mWLNk_FKZ
G1nM3[Ik`n=1ZoWmNWmYhnUTg3_MFPif5i?1d_j9ocbhj@o7agOkSo7Ei7k`hg9e
M;RfU3h^Ak/7Uh?flLiXNFoe1=6hfg`jfgmJg][Y;HlNUeLgMeOPlgbU4`l^kg^7
2niMTQjlmMNjAb/[Aff__K<c7;ddMmlfN]7KJoO^i7FbM_hlf9iL=9?Vj>7jm65Q
L]]^[edoKPBSUO^`MkDaF3eO?1RMg>olV8aJkNjFeggM^=UNKdef[jng7TmFcYYg
fj>XLcIJOoZAm/jNCk_ndOKNoOeh?>b=K`I1Ko7`nFESaN]_]1H_QogPZW=amoYS
<?4O_?g9lLgVeXo^GW2`d7^K=>nf`ZgdGlglh_omciZE>=V^1:/AABjjh`LXAI9:
6C81M<=L:miKJB=SF>LDXO>2a:f5j5l@P6K3NQXf/4J1cgYQ]]jPWV0<LQ[5f5Da
^ejIOE4cmQCeC=8DD?52e0T5AOYa2f:oSUge4aC4:VSQ>ERND23cdJeS>T<o4QBP
:2hH`Yol[d`U_5`7`e87AMgehXKW0@IQ43Fl00bDfLO8a85O2c4k<EX6b_5]h?4[
?fdh/Fo/54LHHh/HlaZA2`9nP]Ze6MKU=71ZC0NB@h6M34KH09S0D/R0H`Ic>ETg
MWC474^<UAFINK<celSUAYg8RGka>6]ba<`O[[PlC]Mc81S97OWR?:?R?<e]0Yn`
Rl<GQ_3QPY@b9CY6/eFl/a3Sah7RAZDH?W=jBAAUYTCgSB2`NlaA]]>?79CI0hfh
8QnAeX4V7YL5IJPPL<P/UnGQ<HYbb;d5fEDVF4UcKNjLbOUiAQj>@XA]m5Q;;]N<
N5[S=/=BiCaSWFO`iGWFoXZ;llblcJRAH?1P5coElC4]>235F9a`W^`5[L<GCD=l
jC0O@dc:<C_g4`T]gG8[3E6LTLHALa/AQPkBRE^@R@_BaAR<6AI5a/j6XF9f[_2F
oB12VG0H:S_2aV]IBD?1oMbaK:[AQEnFT88UNM/AYeGID0eT:bSK3@Fh>F9`JSnE
bDD`h[V9A3T>T40_oR<94H3Q6gnUL;FZ4i678aWe@5XCalT/mHoP/eK:9mB1m2nY
eombYlGCCGg5Gd5=hXW?I^0c7c>RV2AX34Z7E7XjBXWWc9RMJlBc=SlPVE4^=`EE
8<fB7Q1>D2BT`JG;b22lT9IgGH`QWXI5TITg>eMhbkkTSSG<^WJK4UWFZ>iXgY2M
JCHd?l:JHa7/QX8HDnCQ/EHf956dQ?<mBV;5GfH@iTbf09HfO9oSnEPlZ`;bTD40
NGi5?^]onHF4i0HQ9ooklUVeAi17@7o1_PL5NH>OGXPS7^2SQa5QQH=m9cHUB/6Z
Hh//L_mJ]>j5C<WF`QB7eDa16VF;CTG[1Fe1ATRH>dGK7_X7]6_CFHZ2MX02a@i[
5B6MY@e^Ul6fYinU9T<RobY>2NUl?0QL7GUJ19c6i?XnYd;DUDEn:B7>X>hQOPJ3
MFBaC?Pl<KI7mfU45jMN475>A6nATjJP`;^?mPMR5jlA?_0OX]B_17EXKA`hoWBh
CL39[U:RKNUd92o33PV9_<BETn6Qn_c:P=?dD3Uag]k/eLc/[D`Tf50K=LdI8CDS
AXY[BN3KaFVK^QKO8gKeL@@/hkXF>eKQG5MUOSM_c<kmhg_9d`@njJfLVHnHWiIW
<2R>i0G;QG92G6XBKk4m[AV4mPP5c9TXBaLjBLQV?M9EPM8O`_bH8:8L@19m4RkU
[53Y4h:E7V=8QDnn@IAC8P?9J98Tf9eR@2ZYQB^cl3`LGjj`M=n/GHiHlRC=/WVF
AjSURh>H;PHm3R[dbi5gNh?;Z`[_M[EQW[74Ln?/I:gVhI0m`Pn``6@/JdG6T/bJ
GN/S79XF>T]k;PiIAOj<MQiVTBd]J7n<@e<b4cPVIJ@;9d[BI@c[0GNFY1b[;9SS
LYd3aTQIAZBK]6kR4^l<jWhZ/DA/M6J1Il:QglSj6CoFX2RV<bA08ld8416_>PjR
=?gAo/0WeA<W/YK@W0HRPUd20K2bR[?RdGLM/T/LLXi4aEQ5NDVUVMmE/LR>UG?o
@c0BlcTc7bWd5?<jM9NMTa8^V;MS7421X`56E;nK>eK<=Laoh;g=86WULW8d2PPH
3I40lMI9UWVmnE1:T]/?O`f=JPBgPJ==P=0FSBB9C]80Ulbn31ZE0cURU;=bG:UY
9CVLL]Qcl=658kL:NS=hlU<CMfZP`30OOR=?>N`LSFZETAb=bWTiOX0ZiN8FNd[j
nDR]i;:LMcEgaiU?64S:7NEL<;N1DReokQF5J7RnEZ0lb1c?I1XA;6d93Z5;>TGk
2bAliaDE]0</_JmlEV5nigY5B[XW0BUoW;66UoXN5XVHRC4l7j5A5:Mbk^DZQ`jb
XWG9bY/acm@>/S<S7jhHMAJ=;9Yn9_2oSTJQAhb32j5[lY6UDRGVPU48RcRM0U5U
]A954<FHm3T=0WUcBVGXM`J<gXfELnM]cek?c?IV?B?aWS=3k2MVR[^IZlljLgc4
130ZVLo7>82BN@b4OSMg[9Sk7h9AR6`J8S97H[hlnOW<Te^P5ZSb3d5I33Ilk1X9
S49TcGGaMX94:EBbR=`DkY:3]S?6[HLZ_A@SfS=EU/Xl760U8X4SQMAhjJa58>`6
BVgQe0AhMmDAQ5NE6kT09X79?7P>Hk`hkE6[8`ifY>10HJNIIoTD?K]j@P561KBB
PgbT=[/o^DNcXmHmRXQ8O9NmbddPlaT:59;H9H3ikC0]@_3b]CQKUkD:`@<Dc:9C
P2CJGT8mc`R?LY82@bj7</hWaFAS`IagP2CJfEZDb_b8]JZd/dF[kP>EB>YaF23M
@D@V7T0ZaW@MZTL?65;IcQRZVB4klhoQ:;NoY9/]:jUQYFCMR_cd/B72/JV[PI5A
76Ii?7J]Bi>n8X32b4P5laCL`JJS8g;/L:8JQ8FX>ZO4QdmCioDI[2Um1g`h;o1B
Q92BF1XkSPmVEcoIKjUB85JXQT2NRX:Y52S_CDYCG6De_c9lS_QI4TTV;8O3>TUh
=RL?g^hSMV:c=H>SM[_/CO4Z=iXObioRj:MKZn`l4TZ@MbcfUUlLXSAoKd20Al`3
QnQJ32QlS5EZbl2/2P/mKP^37G=Kb2SY9XNX39XL2R1F6D6B@n6cW@LM[Q/G0FN6
lXjYIP3bH5a0L:NCa_YVQO=/Q0F2U9A=MAi;H;?UI]_Ela6h/Q`DlbbOXVMGIa>N
4`D51g1NS;cOWk2Zi=j^I[4ZiMJYKVAhhJ:J4R80<dd4_@Rn0lHXoLk4a0B]20bo
baXch<LQljamN1:C;jFSE[B_I8RC]JoXoZ>D<Xg:iBW8XKeE?mU_ZG3PIAUi14=0
Y8XUhi]DfUY5932Z`AgWlR_gS38OZFEGQFj9O^0JMbP=f341[I5mUf`j>dTYS^=>
bNj@cXUaA;kLGMVLDgLZ?PB:1_jjAYVa?o9Yf5cnRKgK[cT1=CQTSUZ:AeVAOLE2
bO_MNF`PhNkT0Q7V:G5TeR21KgK75PAJZIXI?6bSPPF64^hc9EOVDJUT;_OY^[[?
F@O`@`nY@:fJn:M_B?2XCE5k8Qb]O[;OYQj6>Dj17;6MiNLcd>;`gHR8I@ZA>C0>
0iHmRUkTV8Q:b?`1c5nK<HBZZ0H@iN?MIR^Q^;A4UII0KZMILTYTR8L8cc<7Q1ZZ
W`6:MHEWlT8jG1<o2E18bLYbY3ASV>Q<j^bjN8_UR16VFST;cILOBdVJFZNWdZW@
97CahFUDDL4_@i=lQ3dXk1:JV6TeNWOH5_NGRBVCk;l;f/B:fBC;XN[OMVVL70Za
DD4N22Y6g^m<D59bKUNcD9;OV28QhXWZOMW3nkF/C7iO<SVLI^Ubi;Le9BFah=`g
P2/L@f0`KMQX_:h/`3Oj<E0_7PX4E4WYnIg4WG@]man0g_9FB4;oV@HXmf;aZHYI
9HkIKf>j3R:0U:^2jlSe_T0_<NR5/Q?HKKZGC8<LDE6Dnan9ZOLV:7lPYAIJlom/
JlQR66JN61SfVck97f0GR/fQ:eZC[dRNl@_/dUT@nVLn2Ij>j[75V7c5@;jo;XUe
mC/k1WHEHnIL=?O?KXi]4]X0IC[XW1TUFEV`T3XL8=8XL/@PHS/GJJNP`E4Y4Z35
R`8Lo0XjoIjda`4Kc=J254dC9Ff;CnlTWSBY>CQPPTA/l8G34l<JjFe40GfUO2RW
W4i191iB`RL_9>5GSZ0<8JiR>Df^BH`fmLbid`LYn@ESP9nJKXaH:o>n=5:?BHTk
ZBUVU??`jO3:Y6MVjObOU[JMHU`bLFQ8fHEAL1>mj=8ch^G8^idakjYP_5c=hU=a
J`Z=712cNVWFd/f1Z58K90D>OG?eh]8TPIRlfC^KTQLB@o8R4F:Gj2c54d2P?ML:
bZQ>AjEIFWmoB`QCJF^T^TCK8_a`6hSS1`ejQ2fhZe<=NUP/dj3g?fGad3KX6B9@
Wn4W8l2IIcei=O?YTihlBf=nCijgL[`k^AlNK`n>eRl>gNkbBMSZ>d^_9kM>gY<G
giVN_>gfiNkBb]jK^gJnlaPm[fnO;2dVEggW?UYN_ilLkj`T`M9]jfb?=[g>A[`g
7S^_;b^g6lf/9ln?mWNKcKGffLIjYcfigmXJAM5i]?FlM71lLM4l>gIoGWRkKmg]
Uo5Q_gWQ;Ho3kNm9OgOXMMNBPm?]dn?7k/[IDJoeM7Rf]K[lnWcCkFdn[=ln7Uli
^lgM/dhj>KW]?Zb_[cfMKmje;kngaROOfnO^bleIIc3LngVdOo;H_9[L3Ph>`Zg3
_KgcDM=ackfkkIFGh>2jno1ljRnjTj^mdL[jd^IVL_`BgPf6Sa_OebmJNoO1oM3O
j7HFcPJMgT]d^7loj0C>oMF`nm;LO3eaWWidNmngP[Okc[GcVXHkcIgVhnWBcLGE
d]iEOn>dmm@k_]kKg5TiO=^>kbkJZl71fl1KF]njFFoi:cOMfj^KCJOeoJSOfUUo
OHeNKXnkc/XPo34J^lMQon7Wn^79DVM_HfNk]KOHkMh]k_N?;aL_9b_9n?DU>Nlo
a4ToBVnL7ho3Qh_m^ig5Ro?=Y?V`7>e?5_onnj=n?0oCB]1:Ya_R5JR`QG_iBmiJ
DA]7]Cb`?e^5C0KQ]5lJBI2QR/85?DnUH2:P[nPIAGkO]Ek@XbA3>m1DeWFJ7]T;
dm7UZOf:604PmID^m/0fGkU=F[d`4[jSO2AKmc7<]2LZiN7CP9ej:;:8T<BIkf]H
??PlAa2@Pb0aQhn=lj9n/:U?mU_2F7`=n^M54@<fgLo>;F6QZhOYZj30L_bNliM9
DgTC?99[JGHW:j_j9WG4Y4KgVKk:mX/c@dFOVCSh_ne7UNPZ?nZGlQlDgYCT3Pe5
D/;FI7jD8b0fX@NCBRQ=RRWA2Kck67W=9jgU4bbmKa>eScTXDi[773iMTAk5_KXW
Wi6;iGAHP]UZDE:N<29f[Hb@L55=/9b7bB44haHhC1dC1]W`@fc3R<WI/I8h=2<^
^ASJ=1W9iV7Jc2jDW53mF:_G:R>FPf:NiE?dk>[H>cA;PVTib4MZ9IoU_:/:mgKD
VU9R>Z`lKZG^W0iCAIiJ8bJoWlV6cPRiih`RIE`U@FB[i9/BkJ8;M2m:<PUgin^2
^A;ZKioXPP9HFTSE/TkPB@<o9[?l96W:_oJE=DR=;V27?BLX8@EiEQ?9M1WDXjQ3
cQ`>ME2hgAnWU9Cn9TN88jKZOl35D9GAHA0EDZ??3RP5<JXSlXK8Q9KcJ5g`N30S
hN1`0SUT8/dR21F:BH<?hU^>V8?Vo;9Yb8HhYW/<m0BK]7R]<T8hIaPP<>AnBRjQ
EZb=4lY3046gYEn>I;^[5K^CUeGbG^hikm32Nc7I@doM>>YCX?6;X2GEH`Qej=2[
XhBB2c[BYYcYR?a;=KOQf[[lS>IFnD_cGemHILdU8f/mJkF=Ji>3>gM?A<Ac2>hE
EB7k1MRE7nag;^D=;SnSAcQFRLMh4j<`JcZK1=:XL2F5ED:58XGbZ0gU[BYSa2Oi
66Y5fk1n1g8FLl^aSo<]<eiXeGAQ9>F6L]UHVY`O_AF1CQ6fZ:FJBglWenAlZJA4
=HVBlXn`CnHC94E>lb6h;hJ@YN`935f8IZ8A[jmNaLc`?WDc9Nl00[`H:BH2Z;1>
1a75I9L]Ua6G>]]94L4WhHRWAVNb;<R/ZaiVBAEHJ99f`17M4@0>8P@jBj[dkPdQ
Z0U;>I;Oc><IkWoc^AEWVLP344FG9Z<BKhPGf@XFJgYci2@BXkfh4aQeXc9fS6@/
[iW4]L/nmK^J=c_6>NIcOb/F;Zf_SHEMV<nI8KH@<hE@jJU4A;kd?Nm>@TIF??5V
T@^5LC1CObDD4JeCDbC>[6e5P8e]eD/jafOgLYaXSE=CSIk89G@^6F033H3PO0AP
8nU<7<GkPWbNAf1;:YS47V?b1>W;<CHB@N3<R:X1P>X8hAGYG4jaW<M[SB@Ab1J[
Ub<H3l<11jai9Io@beN_PG?b2`R;;0NETOOk4h0Fg5MfK@2diW9bR3DV0>W1acE_
:FSFE3[7B3GLB1QX_72XEFKBCcNRaU0MWWMUFT9SWQ:m7h?<YjJE/^d_?Em3FP;0
NhjT0kRaYeXFS=W4RBBHURFN[I6[8VMUgZoaO8g@V9BYlWO5laScOXf29cIDJ8O]
dSn2nSNd1h=6c?g=aJA@`c4BnT5h[6W_`V<B9RHl[[bM/N4af<6AbS566n`oIWWn
g@M/U^;lH?WJfnkdMUZ7>b]W_OF[J?5lMfUQ^=Hlg=f``G;nP8ePNFNb^^efO/C7
2j?[^;ndlO=bm3@iW;B3kK?1i?QY<KfOQ=^K3f_^oNKE/7fc^[GF_>nM[@JS83eZ
mQHjoJ4g6=a7`M[1n>g>_ggHjD`f9`m1o7SA6JhnGac__XgRZkkgO=OggY;kmDWT
?Qn>3noKc_G;DJNo^?IcJmQMO1j?GnolXj__jh_7_OkmmVKWo=AO7mfe>a/?lDkP
?J`_[7doFMUMNmYNKanl;Ac/kgHj[j_aPg/l>GQl_3[ZSb>WoOSJ>fX][OOLiHGX
o[bm^KAbM7GGN^[gd[NCQKfkhjG1f]jVMkA`?ac^]4ljne/KJG]l_3OJ?n^LWmnO
kSg^KUe_W;J;1f`^3mSJiP7K>7_0]]m<o=7VF_l/7FcL1S]7kH?9hOkbEF_Wi_3X
I:We<;bNk;LN=Tl_kdlOMjigWTjfE[bmkJgWfoK?_L>OSn6VmgSnd3mJNoH7hM7J
?^omFZgn^?EbLCW^73[1D[O[;6jdFPoaeFXojVd^G:bNonP][8ifESOC9;bjBLOk
MlUR58oJhdn2IQa@n]UA899RN4>X[[7Yh1/F75>;ko`n>37RRMli@Y0cAd0JCcbJ
9G5`0laXm]OWklETe`=:<XZXR1c=j`3NcWV4[D@GN_<4;P]G2:1D@99GZBXJ@fBb
G6`5@lX5hSYn23Ehl@GhFmkUGbGD3Z4<L2YY;BmAGI>QUYCoSAnHTB5W:4>0LJ3E
dB3J_=Vim`V<V9Oc2SQ`>Lf>13YbMmBKK1ZQF9Nh9JC[SEeB7>7l]DWe></_QcOl
YdmfE7ggGn`8Ph5SZO17GR:``hj8YEee5BPLL69lHI5QS29PiVZW]<7Xh?1Nc6ah
;6IW3hah:4k_^g0Noee?]om4@7Q79iOm5bBTO05WGQcXeKO9HLSU9M^L6FLE8fUY
Y2n5BPl7bjiX_ZBFBZY0j2c7DfM<0HMB<I@A4MhPVYg>ON0dEdB`n9Q1QJ/hCG[T
;[l0G`i1Q@ajhf3X8D<4hRBHGR>`m<EV8S9WMRhR^36H8<Gb93?dR>;C4ogX2@VE
B0DgGn]Ln@K>?25AjSa<l6RD@W6PckK:<D9RgUI8735]e5>X0RZ6WQW;igiZgfND
S_3:TTKkU:VS542UAFB8ELSGijCc<EQ4jLBRA7CNk>a42oHmBC6o9a5CSZ5Y_4jC
be9/BEV3VK5l[Z7eGTQVW4R[M@EC2QT9DjYK`RFVGcDWKKO4lmR<aJT]EFHGFe;k
CAJMdZ^T/5VaePNho86@B7S9kg`]8nEKNR/S6GFG4Q0e6R3a<n[V_cmRCjBd2U2W
BN@GM?kM<cPBGOQVNLj6hQMBTPlI8B6AH[AKKDmTP2@gkhNDk=743de2oFkfaIQ7
;SDS2obVA8JX^cad@h=8e9;=Qm20S4J=U`ZcDk=[]5^A`:7cF[<HhTRa@0JBljeh
nA1JA@N5XEa<o6@[/mK=lZ<<CHPAAao/EZ@R1MU/:a9C`iaX_9l:acU/:A=8mIX3
9cTbEb8oe99B9]@IlR/RFJ^lO</<PBGonb9Im68@/bTS1VYo[A7_Gkia=MP2e11P
@JGil5T5CBnUHdc[=fhKU5Gel_niPSK3CdKP_aFdoeK@o[22mWo]OEcA2VE^I7=d
LVEQK@YUKVA_HVX:=B0`86mRJPXg<C4f2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U
82m@HFMU82m@HG9UKW@P<b0`858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P
=20`858P;deUI6UQ@Vmh85/`830P<C0b=20g=SQM2Rm3LVm`@Vmh85/f<bh`<SDf
<b0a=S8^<C@e>B0i=S4^=CLc>20f<30^<STc=edP;d9/IFET@Vmh85/`830P<C0b
=20g=SQM82mDLVU]@Vmh2U/`830P<C0b=20g=SQM82m1LWA2KgPPFc0P<20a<38d
83Lf>5dP;e9_M65dIB0`83hn2VE^I6mRJPXf830PKf9Z2S`l82m@LVmSDfEd85/P
;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P=b0`858P?ShP;dI_KW@P
?3`P;eAi=20a=20`858:;eAD<B0i830PDR0_E5@b834`830PDR0_E7Tc834b830P
DR0_E7Ta83PP<21B82mDE3<P<C<P<21B82mDE3@P<CDP<21B83hn83hn2VE^I6mR
JPXa=R0`86mRJPXl?20_C6E^IgAX834g830PDR0_CR0c82m1K7AULViQM6DP;dAU
MVUSIE97@R0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MUWMDDmTF
Qlnm=kg@4R8P9O@JNPTPdS]85@AARDV0D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;
Ph9Re`Wb4536`E54ANGMS6/9kjdelmjJoLMIgmWW]mOIInmmekX0D?b21<9dF060
=:5H5>k[`E`B4l_4m`8H404>F070hFIV14OhA0;Do;dmVIVXB<Jcm^h^P6Bkfbbo
D2Ice_moTB8g@b@600Y5eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_
K?JWiR^kbIRG9^BQ6UW>6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSC
doRLC00`59UOc>LVXFb9<TDD6Nj9lP8029C4>Kab3X_i>FRN07RVInB:18U9HZHA
eiQYiNS8I_[a/e?iHS4[U<==hHQhC<od]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWF
iVSi_mWO7WiCoCg8N_]ElBK/cii1S9iIgfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ
[4o_803b1@2dgYcc7XI/GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F
>jHG?h4SBADcIDGUYZNVBdC<c0`>UlmToOL@on?0>FW=bL</W9o05o65j5EAj9@9
Q8UX^hDlPER@;V@:Q7oEhGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj
0Wg[Fa0a2/Rn_6R]TJmcSc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR;1VSghA/`@8B
T0MdX0XdPBh`0RaP3Ab0<g03gR00Q81840>F0bi80VU01;91?]P02T4af05fPfY`
0=B1N]04CX8fL0IL15O03G0;3817@0Z6`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0K
FPQi@d5@>1@3aD>9T12B@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07d20d1_d1OH@A
V0;CH@gH0;J0fK0k70Q7`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P8
0m56F0PKlDA2T5PT0A4QJi4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQ
HUIQeV9:<=FHHiQFC1OV=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43
f67/>a`>al0IhQa`O[PHG39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n
2WlLOakOSao6_bN@2EX4Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?M2:647W4G68Y
/HkH@Ka972I>TaA9QR@GDR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU
3i8oD9@X9QA?BQa5@]U>>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>G
hlV]Tj^AJiG[Ug/UCiCGUgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9
AIZRUF:8HYYRRF:3hSG5DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0M
AcNTnm>CjLGd7nRmm0UU9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbCS;^<So<di[W?
hloK=ZmYG_nl:IGi:VhZO9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^
Zhg?YlmgW/nMGcCoi?b7j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJ
iI[W=<NdJ5X;]@AJiE[W]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>
/lhCGI8^FcM1]ebgDgM2Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQ
RZ6oHIiQXn5S8jZAZm4ZXeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=DmSDgUAP^/nd
c`a[iVPV=:/e^lNR/=aIFJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`O
FBUI1EQ]]>Z`n/?Ja9Y[GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof
3_HRnbKk<@LmQgR7_@kgf7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>
X`/<5o0Ge2dHL]5ahKPLLY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfh
nb/?B`nAAh_7U:NCia[?2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQ
o@;mM_[MlmO`io[Gndl4>0B/2NP:Y0A615H7?P/b2A85M@C3`@71^h8O;m9O95cD
5P92o4=fQC`9=@aM5OYc62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/F
MdK9AlE5eDM=AG]5UdE;UeP/FK?TAXaJS22V?AHO6aEk97IbZOOBgD^7hncR2^?^
;S=LU[?/fW:eiJW;cjj@Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6
:nN=lEghIObA19N4/XCAA9O4GHUSBJi95DWS0Tm1]N1e/UobPNBYU92DXbTcZM6Y
cFV4]?Rddd8UHHZ`:edc?BNm;l<dXc13^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<
99/UPeT;/fZbgVM7IIo:DL`Ai_CTV^A^bag9llWkOSEV=GMeIkifoXKl`CG^J`j]
QMJ^G=^iCWMM`K[QmKk[SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9A
hKd]cU/>K<E/5Fc]gFJc[F[KUb9NdOERbn::hTlUg9;[geUmEoWMc?J4kKfUmZGk
Mn1f27OLgNVjleRIHUUNfM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_
JTOEYnZTjX4JSi[V_NYk]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7L
hJc3cn^Rj[ZoIgmOOdC]B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e
@g/CZnU@<j>in0@h8CWah/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUk
C7_OjH3CWAg>7BdoVomlm8cfVIZcbVM;ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj
]>CBWJj`[]k;PIN_G_6iLZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVe
kffmjG2coIKS[Hjn1GgWnUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?
GSo<NSSmJ?eSk>>R9`Y?:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh@booUOV_Cl<5
cjW?:dJdA^Y7[DO?S?V<gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[
VCm:gZRn>O[FmVgWI>STdgMYkjJWR]j[_SofPOfQnf?dai7Yk4ohCiFOSCmgO0Wl
lWPVKFKVgoN4lo/:IFiTLgAbIF5]2VE^I6mRJPXa=b0`86mRJPXb=S4b2VE^I6mR
JPXg830PKf9Z2U/P;dU3@d9QLfET834f830PDR1M2VE^I6mRJPXc830PKf9Z2S`l
82mDNG1U82m@HFMULb0_CFETJF52KgPPFc0P<20f<C8P=cTbGB0_@fmeKW@P<B0_
BfUTLb1K838P<21B85dP?Sh:IFiTKf9Z2S4h830PKf9Z2S`l82mDNG1U82m3HGAQ
K6mW82m@HFMULb0c830PDR0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;eAiL6DP;dI_
KW@P;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^M20_FE1DBTa@:d=_MG9YIG8P
;dI_KWA4IG=SLVU`M6mb2S4i830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAY
KVLP;dIYLW=d@fQQLR0c<R0_C65cM4=XHG8P<C8b82mGJFAdJ7<PFb0f<30:<20f
<30P<20`830P<20`830P<20`83H`<20`830P<20f<30P=S0`83H`<20f<30P=S0`
83H`<20f<30P=S0`83H`<20f<30P=S0`2S0P<20f<30P=S0`83H`<20`830P=S0`
83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`
83H`<0Xf<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`
83H`<20`830P<20`83H`<20`83H`<20f<30P=S0`2SH`<20f<30P=S0`83H`<20f
<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f
<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30PGB0n?PYUKVA_HVX:<CTP<21_HVX:
?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6KfidCV5]IB0_FE1DBTa@:d=_MG9Y
IG8P;dI/HFMc83<b82m6Kfid@T9_N21K;CHe=B0]=30i834`=S<P<C0i<5d:;dUd
HFaYHd5^IfaU830P;d5cHfE^M20g=C@P;dAULf=UKW@P;C8d=R0_@f5`B6EYIfQd
83Dh=b0_DgAUKEHP<20_F4QUJFMXM0Xd=CLP;deQN5MYI7AX83Pb<b0_AVm^M4IY
K6Db838`830PDR0n?PYUKVA_HVX:<S0P<21_HVX:?3`P;daUKVMdJ20b<B0`858P
;daUKVMdJ34P<c0h>CHP;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1
[Id7O1ce]NoW_k_ZGE[EeFYkGfVUEGLA;W:g`@5RI==/RP/MS5/8`@haf2H>92AP
27090F=h2APWemPb2I24MVl8i^G5h3`8JA3P4UmN2Z58hoLm<k>k/YCkKSkQfInO
iSncZoo<W7k>olcXjZ_FGJREJI/e^kIhfHX[EV[6_kENCL^kiOa;EeaQkS_^IO^c
lmMOcG7iYmkWAl_::eIMJ^aZ]TZ>[EeebBK[mo<iO<WReAN^^<3lG1]Qfk>J0nJn
jV8KG7gYeA_=OO^Gn?gVBbhogoXlClikbjD[=U[WeeiSgg_IRT/_=;noESKN:biO
NkFiOmER]W^_^>Y2jo]ZR?gK=<G?>NZ[FY7f>Bg?f=>dHTfcJOHXmj^<8gaWXlMn
akTEDojZ6P^=jKjmaMcnh^;;SWglhi7Q`Rf5So=1_SD3UlY>XLjGlVokn<LOojQ`
BoHChoOU[0Ld;J4=Lmb^fA9ZF7>HPbLI;=0VJBW=[mGa_L;4TecI^MYlKJZFc1k9
ejJOl1g]BBIJc9O6oYY]`ZoI]KTWo]Z`E/3i2Q9LS7OF]F/J1SUSG=^YKM3^eVkW
ib?/no@[=LenUmKT^4ocJAYOCBhhX>D_7WY<ZJl/?J2>KcfP3KX?L_OfLlmY?J2Y
Y=LkJlgPG[FL7E^B0g4O8g_B>g^_?CCke:70D^l>khii5nc`c_J^GW71GTO8f?;1
QC^FY[ak]M>6e_3cm27OgVU;GMWQQD^GCV8NQlc3[o3e7D^IhB9[1[K6XM@XGlY;
;_3^]HLG3geVJ>oV@MONJH=;GCjOMmKNYaH?kGeZd>EK^YA_iFN_U2^F^cN_^H1[
cXocNJ4ibfU3NjNimVY;Mnb@>DlK2_SfK]ja`kF3nk3f3fQ?SC^P]?47YUT7X0Ac
@8UI1mCVaDc69^1cbH60;n3S>YL>L^jRi8;CQVIaYKjU[I[SAFdUH:^6f9h7oP1N
I=o1mSj`7n`3g`4Leejbl0;K@B2o?l?ahW6MkNWPI23cL4`k2lQgI?n7h58`5oB3
D^03lh6LFkJC`Le0OVlZ:0Lf/0@/15c;lF=/K`@bkg8P_b_Gl0CH2Rh0^l4kH3DH
]Zi=a/^0G9MLXeb;g9Ol_UaCS>nmaoID8=Og719ZjZVVUB:3Ck7_eLkTV:San7mf
jh03WLY7mP_Ao6:]Q=l/dlZ=cbZdBZg:65E[=IYCZdGWj[D6[E5[dUaJ/nKFFS@?
Io2QW`4]Z8Fd/1KAXUX<_DUTCiMTe:ZeXHk]FXNFeSZe;ZeKjm5j]Cj]7aFL[4e1
W`NdTkAYJ?8<KJHfZ<gBIU^o?hU_K=H>JanZQfdffa?f[c^j7>oVoBSOFm1LL:``
FGQ1hGe5]aEODG9IjNUUYiIk:nIFCZWLDgEjmEWE_jhIMWjamZaJ_Kj]XKCaBdem
CB>^GcHOJBWdi7^>N=ke_^]kcooK`;?1:h8OQ?C`TLQPi:OAWlJJhnU4Ln9?BKg=
fGI;^jgmoXjEjAVMYgIMgKfl9`XEEnZg>EKVgHn1:Q2kEIQ2`D1Q9KKP<93mbX=l
W?LGmQQ1GTIf?RmjCC_4[W32TCS4ePKM7HWfSYXZGeG8EnEKjM16e]YM8foZ]aFD
OoRWZo9S@PBK6[9OJUnG]`aN1:3k<9c228VMH]9ZCRXWKc[LgZ7lhHRm^j]W/T[G
^IFmG0El4hkHBa_[79kj^QEemAi7GJ=nHf>mgE=G_kbn[XEMnjF=HGEUJF=3@f>Y
OW>hlL@mTJkcT=b;73O2mi<>8C0>[H9Kh=jh1;Wo2[H=Qc6<cA2R=7G8T4O/:UlY
h:=:_Z;He/_En]9e]LklP:n:7oi`MaDGblEgnZ[h`DNf_NYROf/bX7lSjVmYeFl?
];IkeIZhcane?HfaR^[KPdV>K8QjFm[DnV0b6IC[nl?aVaf>_5g8J`UGDLIEf5?]
7GW@`YRmE`dXVMbIGj2feTELcO7l?=/ESF5GBc`_ciD>a]b5]JEidk]2dNI2Ia4L
N_7h6g2`W=WZEC7gaXA5X86KZ>1V:U;2joboC:m7X^e8[EeK0UJ2mN06L1_H3OJ3
Il4AD7;fm3c]C@Io1CKINAMROPcHZDL]R[AiH2UH0cJ1kN0>l10h25h0Ad79fD;m
PbQW?W;Fn9XhYEU3@WcG@GBiH63Y8JgJ<072Q5:nRF^FjneU<0NL0EJ13N16L3]h
43`>WP>_0>=jgf;`0K2M;J9VZgEFMjJ[^k]/M[n]ZU;6EIDfflZeVcN__G[ciZ^O
N?ge9ikheJlLenW_OoRAoYnZjZ<?ENDWbmGiZU]eZO?e^o@GnOm=N:HLR??7NHGH
TKW327Vc8Mc=D3PO2^M3kBZ^fZ/io/:m5K<[G3G^/D7^/D7^lB2oYkQo3koQ5N7:
<SaT<[c:i;YXQ:4QEFY3FEVN9n;gZUQ9KDU=gKe;fj?AdHNSdOJU^adM=U_0gA0/
FVbg1eXnNMHM3O8_j[JoS>HYkCj^mgO8A:OfjR6^:ancjDPH?2b6QlDI7QK3`f9h
F0`?Rn5Q<C`/QXO5l;0H7QK3`f9hR=65Qek^=lWE9kTi6JLHYjaaMiJ[V]baIW;E
cJFD6JXUMRJTfBf;4f=Tl3L6Of?`=`IoHo0g1WmSl3L6Of?`=`IoHo0gU^5_3?k6
3?hJI3Y9mOAZgEgQP3noP?nF1UT:Y?8[U2nSC;D5d5/EMgLniGKgZVFOFg7BfT1n
FJP]f59N<nd7inmn@oo>6FgGZ1LL4Il_K2^d]c@TFZMo[kViBlgna/EK^i:5=C>C
0d5OcL2l8gOmA3odVKKeRMITf5iQGn@9L;_Lj?kSKmPoQ>I8gS2^Y14IPN;5QRmZ
e6aGCWNQ=He@_16:=d;aARSN2<DKXGPS56n4hXe@_16:=f[_P8m0fMW3C=nXYJZZ
nhOA4g>4FDdIo:b6WmDIOUHcNcFcEc=k=K=G<g/e/eLcNcFcEc=k=K=G@dkC:/11
@g95<lD3M6KiV2mla>^:MRJi_H31agbnGI7QGPGLZh1k5G2_0^iE`;d:^5L1mb[P
GPGLZh1k5AW^EL2m2U<kFiAHE]>NY^/jdce`<L;okZkNW]h1IO8dncWO]M_FKOW`
VEeoC7RZOW7FQVn/F^I:WWjZ]oKTiN_???fa^^K@[kOMmM;i][gNQckgj1_[I[M4
EVjkI>TeEGWf_>VCRnf>d]Gccmfh>^RJ^^T7>mI/Pj0fKAljLRb_U56OM]/Q77ln
olD2MG2?>40XDP95558^KZbHK@MK[k5o49X8cJ;/AM6199mdReLAlm/4a;/H5/0^
M<@G2adi8fIJcV7W74F6?I2iOL`Ria:=4SoE`CH]=Z:ZB5WFX1]iWjZ4>8IoZ:oc
:4R8cC0lTA=A;eL9EF_I4=^`_UEE]?/3TJ_ee/IVMiiMkBj_[/R_L3QFUUMeeSED
>9]]m/82Uo_d`3B/RW[A]W]dVMkYR@EmNk`]/j;9`ScKCa_;KDYEfUaeXhF1U[ZR
R/9H/6V?9ac4SB4@gl7_f1c7R:CN?j0U^=eJT>3ZFkSj5[b>d=2@dEYT]3HSXkG8
J2dbFX^<eR:S]LQX;C9JRhcF8Z>eb6P]<UY[f9aJj0AOX7@;<i_n38_;>9VEe2:Q
L959h@0DST7Q@f`EQ]NA4>eYd>aXSnV5l3BVkJU6NZ^AgVZT]a[Y[DIjZi7NJZBg
6^V]AWZ[TEiA5VkS;@HO0<>gF5K5TAE@Dh0a@g94`X=<j:2fc[RRlm5gM?f5?Kn;
=iOlh/`K7[aWhk;_E[LdaS[Eang]jCIm/[flXOk?ggob`c>W=lDFON^jccn`;3U9
oLWWSTA2IW`U?]hnH_ShX>XkX8FP]7RM47AXP=X=1[D]7jlITNTBKU^bmoGP1W0K
f0gfPfO14F3iN0dOSd:H?ShOGXT3=Gal?[c:QeOil2XOG^G3ZgahU@n_l^5E?[c:
QeOROXMai@fJI]1I[4Be`CGQU8/[M76eeHc3FJkE2]MZCJjih1GN4jiE<29V@d>4
lo3@i9DMG]WQUAeNfN6E7EkIhIDMG]WQUAeNfN6E5KNlaN03H3>^ZTR[h:[@9ZMU
If1C9><G0Q8JJ0Jga8?He<eOG;WlV^/^F75MGLnGC[kWmB<??_=7MHkb[1QHOg;Z
WVODeV^nnKGeWm_e]EfcIamkI?nkZUoUZM?EgLfAJCIEe:8OQi;L`T_7SmWO@cOl
fRV7a0<Bk<TmeD21>ZQAUl[4@3W[H9V;?25;GXH/MXPZ_nR269FHgOJ>46Y^<fa2
[o9U@XRCa2I`3fi5e6QKEeQNDcG7FFngZnfj`ah<n7e:5A<Vf;kQMQFG>1_::l/;
:hXMREB[?eQLk5SFg=;XlYM6O7;]MZkm3K]^aY=JBUeb@6/GgX5f[[jEZfm5fTSN
Q3<m36J39F0UF0m^0;N1gF0oN1HL0IJdUB9]65gR2HW6]DoYaDbYbVLVdHMZb1CQ
bXJAa5H]H/QR:eNMTL08Hk6e_]@`bF3V6g:d8b^GLF50g6A02jb/7BNGlOm?L]V0
W8]LbYGl?@V]6B>]=FdhA<_@5hcaW6[]e//^gk[]TX^g5EnoL]GeejmJmDGOR_=n
mMf7Ok_l`P/_nMfoo^]_;e535geYldF[]ebWSYgoQN/^F7k]]OZVmU_?nnIccmmb
lMOKHombl@>7onN3:ol5;oR25KldJ455CDE/C:?9WDI/0Q6<JA?nl@Q6HPbA4c=n
:CFh8AK;i=I14SA;QSc8T0LIlR137VC8P`aiT24?<^A1QSc8T0LIlVATb8<<N@`I
4Xm@bY`i^e8Qo:/`nHN79EHG^n9WI6LTef;Go<JeE<19IlK2>;4`CRb<4`_Sa<8h
/C1>;8`C2n?4`SRa<4h/S=>lQ[LHO00<Ki1A@b?1d8c053oMDeeS1:Je1R?]lg^n
R3WiaNjO_:moBooUfE<gW=9fcc=iejmL/O4;ijoHK3][e^0O_k_o?oAWm17m8GeE
LgRJgEKTYUKbf^O5h=aaZf5G1[FMSRF>LjQ[e691jV5A0J9<]:gELd_]7DDB51Qa
EDAUPZTanFC4mWXb7?2DncdSKc[bceYFj;2kG>5bCb2L]6gB7jV==KD4Rb_DFVF?
Ym=AQdeMFUKRMk]RCXVGEZZ]SYGfeIPc5cFFG=i/6VeA4nX46KMWF:PCmgKK]kCh
O2dSegUl?/nH/Jda4PR6RB[2jY@`Xe0X618K>X=k?Cek[`GLJkea[oEJPGF_6JfX
EgGe9<cHKiG=0NaGSXKJ`X6FRU2cgNDXG3IDk>2N^aYJ0^4ffbIe<_OZmYNDjKOJ
7=5dAlaQdgOJjX<]CK5Jk_FhC^cb2QEDVmJ^b5@k>;T4MA;oIC:Pd6/4m3eJ2=T=
8K/QI3N4k8J@gA2b6d9f@lQ^2=T=8K/Q0XP@8Q<RX9nNQhD?`L8@JH6`;jV5^2D>
5e>gT_mF]]24ofg2ocKQOi_`_dghgbKlKa?n]`WofhCoKL;o=Y4]=94]=34iElYE
e[`VaNXV[HIiQkV=Y3FbFnLJYS2FnMAW7B?Vc5[1H]6RHZe/H:WUUn[T@9fXUGDP
:PNRYYi9BLn3010UFmHA7lL8KdkTiTI79BHDbn/74^Ff6nDENl8<KlEgeE]ESfcn
6o4ES<^8eBieab/gOfeZAf:iL_M6:]F=ECgAL9Ono/94J_[I:gC7TQDcfQ?cm8nV
aN=CJVbJ[MXGRGWLTI5D2e]?;>`iM/`CUU6T1JYS24j7cf_QLb79NEX5949g@1Na
666R6/UMhLZk33h6UPD/Pb]UL:D<[YC1UC:hDPIGb^1:6E`YPb]UL:G<R8XLK<=`
PEZhJDdMc4F=cKBV3^Ib<9N3^Ac<iF0^1g<iV<_1G0kVLS2GPkTPO2Dak>5Q8]c/
W53Ic4Bj/[cc2fOlHgQG;@NZCEJAnf<]Q5GR;=4c6>AWE6V<i0B=/:L9E38FamU/
W;10:cJd;VA6^PWEWAWD60J?TUjE5@fK=/3dDdKFoMEO?G7W[@OOO_T[fcmomHL_
j=<2PNAY?]nRI=2_O_joOSDhli8ebdk]f7SIcW<_^obLJiJM/oCLChhI]Hb]WUPP
m<3MYj`?AkilbIVg]CLgRUdhnOS_7:LjWTHcEai28_<Yi<8URDGZd<DjM;4>GJa3
5n_@aCYd/@iM[4<Gjm35>WBa;^=7j_0SMK1RG3BFToXfXEcK65;VY=k<Ud]O@cj:
L7>=4]A8S]o7H2hH0Z_1A[0=k09k`07`?7PE_0dn19;S5b6>YXm/PadehYObD>/J
e;[6U9Hn1W?145P==X9]H1OH0`j0il6[@:@UbSaD8L`8^Q7oeXQoJlBo=N;O6_5_
SORgA_aK8oj]4OoFR7m[=6Wc5X<?`=Q/YjiK?0]9NQ^UB[>h9ZVjEJ`D9dPIC6?G
OUmad1mZLGQS<i`5SYYKESafi>RnBA/W^LiaNQ:YJJLoO<kOm1nZfGnK/MfaaEDG
k3__XI:DkicVRPGWjZ>oo:Dnj_>Echbe]?A6Nk_DfJYBUJT;_8PZTW_NlA77>_Be
E4^ZnJ:]nLReJ6^@TFC_Q[KndcV<J9QH>LWm9E/Al@nbKL_ZEX/8A</HPO3:0NnH
0fEbX6b<XL`599KUc4FH50XiWjV4M/kUIDnZ0PKWRn2lEFg]Hc0G387EH2?H1WJ1
?N00N1jl2XCcYLaER[nBRTh]HlW<cKb3hab[iiP43fK^B5;A0QNU0R=e]2[;:6LE
N[8m[E415eGfQmD6kdT]7kcieVRZXoJNeU0X<JFjLTY[:9:hioF?E?BcWeW`bT?>
LgOJkJomlMQAVedD>M9RgnZ=QP;jToYoK_gmTY?WD4`eoK_Vj8NGDmDbZKhh<<;2
b@RndFN<h8<A_IUneo0PG7/KebjEecCK>[Kme_JT;8lZQ@>EHeQRfKnLF^MZU0La
QV82:bg:Vga_=;Fj4@F`:WMm3>J28K0JK0CK`2j`1a`0ch=G`M_P@b2nF:Xi6OlW
aSDQDD<_9V/>>0>/0Q_0SN1fl21h73`7GP5o07l3A]@P]Zh>f:hDVK?oiB1eAQ/o
Phc=i@^cLVCFHG[`/IfVCLkaD]Hd94gTn5C5RXjIEo`GAhIC`E1RdKAY2eY3hEKk
97m0o>SXNb[O7@bhVX=1UojacBUn=NS;6>a@81Ii[b^JG7BcoVQgCkaeo_22N?^/
P3k[_TG9F?m8<6c`oRclk5W`_ToU7L9RDSl`>=h6kj?6b0g_cHYS7ibY=3CBlIYI
9A>9kX>F8KIA]]e/gF`WIBG0Z[[W65hP8U5PN/08QSK=BHAP6ND[I`Y99FCeYh6S
IZVnPDVmYRQhhJLgHn2mR88GDO0R2Ui4`H/XN145;j;PAABlR88GDO0R2Ui40O>0
:5@aFi3iiK8SW:?7H5g2c>Y?S7A/HefY^OSdmiUU>bLB3`OmNXdo64WiCSYYHB;X
]joc1`;nN<_XKeAQLm3[M_V3cOZ7>gg1@2PD27W]QUN=AG@M=baLJYZG3/OeM3Pm
cjg?`[l>7_n=heK7SkE9J_LQUT7c2OLUKh[26eWB4jnRh8NIfiTL4;9EHTn46k;L
AfeJo74go[PKOmb=?nk67gOSSk_aamghhfklLCOn^1]og9gaamghhfilSSWCU2`o
9eSMX?0c>4K5Ln///^JWR3b5`K;FYkPN/N5XWWSZ18`D1C8lM@969V1T0THVH6@2
ARIPI0969V1T0THVH6@2ARIPY:RQE28?8T2FUDiSYM<IoiaV_SCcYIT_cGaYiT/c
Gi[id/bGI[hdljD=:bf2eROcb4YG7aJQ3h_@QdGX`b;dHA7j/0QmF8@n;48O5Z4?
Rm2GlLmmn>Ln`cn7^Tl8_1:ZRQA@[;GGl/OeQY<fMOa4mffool<FMe=8kFeZm<G;
BZ_kOgV5oQMm_i[ilN3fnLF1iYC77nnZ;l`;kESj_B?_oJAodgN>NGgQIYl_e:co
Ah>[]]SO[YJX6_j_m7RJj_/^g=HAVEICO<XBOOBegnUo8LZFmER=mMSk]=VZboCH
D]8ja19k_Z7[Y/lE3IMXEbZmhZ54aae/aGJ:gICLX@]j1Hg_]A_O4l/_4SN=[G1h
T6dGfkUI^IUP1iY4K/RB/UU<@Pk0e^b1ESW@>^I0cWAHkS]GK[H>C95OVF8JU`0g
?6^LLIUXF;aLZMaAaQadbYD32KW5V_F0VF0@2dk0;H_1E]4_IlQ]iV75b[aUhk=7
[=l`Lb]n`jLfc9cL7Yoc_lOjjiLG9gXF]:Xg1_/kFXNNJ`f6hSd=UE>BlHD_OBKI
=Jm3mngdQV:NW?_fa:9NoGieUYl4RZ>nTF/bZIBjek3Y?hC?iO3I[jfCNX^ikXk@
6j/PmD:SnS5TKI@3n<P/hG?[CMJ_5<Xg2/e0BP[:IYRD/MCe735c5Y>H4<XP25di
eXY9QRc:Uj57UOffAHW4X]5_YH;Qi:;OoWI1FcSLJS/G9mNjh;LkgE6i<II@<I2Q
@30HlhaL8o9k:OW6[MaGB^ZEDP_EZ7mF6AjY_E;B8eW/>DRn:56SWcdog`WcBHaa
S;4HoUamdI:Wg8eKlY@kT:^<Bob@^G6aHf9WZh3DaY>h3l=b9;4LBBa74/^Aa78T
/Aa9;4LBbi74LRBa74T/Ac9S>I9H3WiKe/PcZE^>A6KaZ4faeR@5aoXFQMf@S@B8
=Ugodh9T8=9ZJdd50lWiFgkdjST?WajXL`LKo8D>AgingAO?f_5iAgF6P:=Kg_cg
A6]=Z><oIPMZZX^KPlFnG]LYIgkcDJ7[G>A5j3YGcC?]P/@0`fAK>6Q/]dCRHjf2
[8mU[8;@G:b2UmCD9mo:E4lR:7O4]>km3>J1YF0=f0BfPc_0@n0PN04L1Nn0Sh3T
HGjfKDKEY9>XA4K4W9a[oWm]EJb0?/O12CISZ/SbE5>Fok^X`f`@T1/[d1Z<dh]@
1H2H2c?06fIU?o>Y60da6;diHi6YXI`@Af13E1E[Q8IjB<E5[8ZRH5RCd@mJLL8Y
eJHR1NY><ARCmHMI@DaiYdeK60oheI;9LK4HgbZ]jdRB24Cl`MBDL_gJ<nkk7mD3
O;kLjjhXFQTij@]c;/=dA;fiH<<KaGB/DKLc_blDR?Sd7ME?j4nfA0:Ql/Kb7laK
]jih=O;@ScaLSSa4]E]=_A4mXeB1E/FhABNgj>A8a3QB`95hUR?=@]kV<LIT@/1@
8]lX<AUP6:ALVVHVfi9Db7ZD90<BXHE13BN9/8e:/LY@1kNBJ>coIF9lmSMJh]@b
oB?KDl5PH^6eeljGk4Sm69_C^W2?cJU^GI3TP?ih83;AfXQNU4:7Yj73M>fC0mX<
k8L/:LoPDWZiU5k6hR6jiCPGG69h`S:>U1W5dFj]c91M=b/P9HK`m?:]>=lJeT:4
6G7SV>SBc2ce748KbUAIDfa9Jnj0DkkQ74<mbd]B3ICbYM=@@77HLT52@BNS<V>D
ZB2i[Fo9IFBn;c@FnX[[Ti^BblY8/ZXID=8UIPRY9J4I/EHUI_=<Y0B[9=o8OU2C
<OiH;]_ZElXkf^kgnV:mULgedjTfjGnH54o?BM@nFi5<aY?U;eBK@_hfPO3d>WMU
Kmc__Kn]XdbmIk/Zj0gh`^jAZmaA@^HX:NaIXdo7VLYfd/Sm8]`6jkkR3_/2gR0l
laeogk4MWTgFgSM]VE@>ADUc]/cd67WT<9d@Q`cGb=hTg^WT]ZMV^C71<Dh@kPWV
9RW/BHiQh5SGJDRkELk=EFmkiEMjCHhFLSdD@kTB6dc8n1QA1eT[5d?DZcE?<4BB
OgN:bLU`bEbEc0HXWNe6Uenmb]HC/_69jF>DF]8i_jL]<NmS52Df^JKam<VMoE7W
>FfQA_EQI4i?AgcVOkH70hWnDUM7Ake[m3d[814?CCg1Ij]=S=aY[`/HDD[D>e;U
[R]Y/gn3Fk5YlhooaW4m>Hcda7gFe:0:/oYJ@OEEFU1`WOd<iX6UH0gH1;J3>l13
h21h0A`5/YI5]@TJBE:HckgWHh^TXhf9NQS<1T_0B[0Ng01^0k_1O_0/>0:/EM1J
<QeYRC3mF:hWKT8`T5/PUXC;BQI:LOVU^?aBG7hY;[lDUen:bbo5iIORlT]anJFh
O6_AmBd67`0iW@@DAP^451N[lGYFle0OPkUP2:`66l4f/0_/0@O0ln1ED2:Q@jFF
ZOMYbVRbXgI4`igSN_g`7om3OdVe7O^SJQomgIjWWmkcd9=?fdkESnWOD/_a@4ie
]Wk_J:UB_of]D/Mooe]ccMc6VLfJ@24Nh4G9=f^80`iA1LPWliA/CV9mkC1Ig;/L
n1QHG<b3RgU`<@l^i/75?;RH1aOch68NG<b3RgU`<Hl;UeTT41F_DXX^RXVGJ2;0
=^M??:8MWS4:UJ_QBEN/TV2?2o8HRR?fCYHBYG1WU]VT_2KQRICG6/EgB9^>E=MZ
C[AFHk=ldc_ol=3MMmem5ohEge__9f?O<W^8U5jmm>NASoojZ:=JKkmjgMZ[Ajka
1LFo1_aV<_o4hhl?jblILZmoK<Qm@^]E1jRBh2FT@dnZ9E9O]9/jT89j58i<7DQ1
_ACDBd6m5=A;@KdDe4]1_ACDBd6m5=A;6MBCK[4R`i_8lTVAhF]XC316DVllB?i^
jLBWb?jUJ]H_5]73aL]2]674[0`QiiIb3JCF=lJbRJ:iAQH2VjBSU0jfCaT]Rj>S
k6cM/MmHCc?UAaI<6[U8BE8nOEd0RaZfMD/MGK;g@9aXc4SO4B7;fOVUC6/h>UJI
;MFCL[ajhI6GEMo_ge:mn_olJj>[k>8YWi^Ao6K8LdI5Ho1c<oYNkUk`D75Mjo:f
PoLoli<7k_o9CfaY=N]oZd:eB]nUodeoCgo4]ZJQ?QE:^3dcIla]Kg:MVKa9fGoe
QW;X8fnlXK<TJ/>oJHimn;U2KI[:UdY;_SQc]3BJeE;QgJOGDS5CSHJ?;3>/[Y=I
FhSf4i`_J_PR/@Hc/UkC9a[[6j>aEQ4hio5ji1/mh_5<5Ck9T0dOic4Cbe`5F=CG
E5eCSFDac6FLnbC=IYbkTG>W>6Z/HVJDfgiR;38fmRIm8TYQAJ`n5f]CR;6g4Hj[
6eojl/hMfgla>:Tm?TWOj`m6fgbC9Y5U1MC^>fk_V[UXiaNJHSD_n?X8/Jo/B>GK
WiZlj:B]3YMnbHDGG;Qbi:Y/Z?fEiXSOk`jdO_fcJao`ETBKmImj`X7@g7b72Rc]
`VKMO?cWSTk7<mY<6k8j26AEH90kbFB`_M3Kl6JmN;=N_5T_gZ`GKmJ;=n_5VoGR
cG[aI[eh/ejlFFo6VoGRcGY=K`IEi0V3G^J]H6aigDoI0CS0UDUVeZ`=6?BO9Gbg
Li[Y`;0=4bafB=S=H[/4]M=Q/^7cY=3fCkOmR@6H[UDK5c2Mfb/aBoTUn>8BO749
_[P4Geb2;bk15iOPRd_`aBGhhQ9lL@VUo19:nBFIDWj9[4>BZiYnY4_BNO79GOQT
M/@hmc6H2hK0J[0AK0>k`1i`03`?GPGBP>O7IgDIeaORnU[=PVL[N]BJ:GRf<Ul[
lkDbGb_c]C9O:o>e<Ul[lkDbGb_c]E;`K:GPBB4<Gdo?6NHVIOHPeFN:0Ee6[VR^
7iPEAXoINf:E68T6c2IE8maC<o:2TGS<G/J:DE=YBN3f=E^nMOjiGgoYQj<oj?gL
8U^c?nUgU4N3gNkbL]oWCmUdniEGgo_8gXmOW_^E@6^PXoO]j_KXTTCMk8FO>oND
iNE>mkeO_N>`fn>^JnYh^CP@VAn_COM/G;5`Z=9Ion1Gm_bkGeAJTcF6:k5E7MYA
:Zl8BQaiS;==@I`D_Sm^K:OK]NDh=gDf0dAGDeLb>3Mci=NI`KfI`FIS@<C03:KV
b8bb:2PaQLcIH/d]ZKYdSTQ/TN^[]Q;?W1L;RjB6cE1LUP>KSCPRK4`Y4HGD]eY1
6a2S8h]OkF`kR2aZ3<id]oMdTbhIGABdSGFKlKGMEfF5iYWdb5KUNmoVJ@d4K<Ff
H=QnHCRXBVcQL;C5EZcoiTiS9F7d9F<UhDkm=oKb1K5@d5>YiXLXmn[kZkdZ68P]
D0j9?S9;2D;WZO@1khC>JFDkA2f6EES38b@HVCdQHUWQAGK58<4n?AK/BjlNEGI^
:=Nml=oGabKd=daH3DP9BE<VBG?U5[57T]d8]nXclD0mjU^?n]JS__FXKcgZFhoj
eZ>nmJQ_?NYKSo[FVkK^;@HO00VUYO1RY[NVK2F48EH2V/]e<^ZB:DOV?S5ln7iF
CjU2_RQ5edA]@n3JQCMOggebMgc6jng1D79BnM5O?_<OSVYI?iD2k>Q[UelHWc[h
WJM/_IjHDJkdSWk_cgonlloP@oWa_cQn21nRJYYI?a7k7^<J7MbcPk5Q/7Z`>K?1
4[0B[0LgP=_0K[0O?0^>P;O01l3ZF2ZAm0E;<T`nA3l:QPJ3ELc19TUUc>LKo_7^
kWOhYHn0[:SDLYG=M2aAbC<bCGW6Y]K:>JDX84F227LPXYn;dRM8bXAb_bDHAQ2@
T`>cQ2aW2aZ]I6I=EMJ]</oVF5c<5/V:a?j9YL]FcJCIgYoR2IedW?0l=CVFK;n<
?^05Fe>]lDV:UM9hEjVnba=/kYlA/cWX@i8b@RP`//^n>T3i@:YP8jL^25fDSfK0
>a_jl@blVj@F7=0VLjOUH39g:`X_4Gb?fFgF0nmjh5d?_>^1Mcg`[PONmL2k7WSG
0nmjh5d?_>^1McdIg_E0CaHLSFjcU=JChEdi_2_?l:jLC:2LC:2LC:2LC:2LC:2L
C:2LC:2LC:2LC:2LC:0L;eD>klX=gYEcUKG`[XSmF^HE=i@bAPNdg0YNUFQTeISh
;2d7dV<>^>F0fmAI`jGWk:9hG[MFIGPfNM2Zf;2@IXPVYl]lUX1HdYhW2d>C9>nb
JTSe[_7lhlU3:HAB@;86m_4<_^0kAOD][Nk6XQnOMgMK8]JWI]Ki`n7B[mR[J^KD
=a@MOJZP[W61/lJaZc@BlMJ[`MiHXWDWS5cR[JYfSNjf^kb1L4_4kON==7RLeHff
_J<W=eKFn>e_nGd]hIH`Jg?2mbG`O@=lWjhN78HoDlUhQkVM95/F:7_h?a//0B_1
NW03^0g/1__1/n08N0]l02aMcO0KbH4oMSbBK8/QC35e`P[>U9F193;0LX2Y_dUT
88T<996193:@A0JBb40B6DPR0dUT88T<99619390e@WmCC9gb=3OZDHWXnQ_DW<K
39??jSQ_7NM]]hh>hi@cgdaKef:^hNNZTQ>b_@V5/K6mF8K4m8/8mI/RU5/a:^?T
>IDWDC7UR:>RlSE0?:bD1FPBaQf9b[DCkWM8DV=lebaebD8S1]iX>/gF_5bIPW[6
eFHjL3<[:n[4]:1G?Id81O`SXDPjFE?l^oN:Jm]kh/4AOb2FdYmFIbGSDKonUjiP
LU[/^3KB>Z^Mk/H?o=5hVc[EDFfSN<hB_Sn/?jVVliQJ91@8noG5N/;^moXRDZED
:oAoJHU4_A6OgjlD5@6A/HG8f3G8F9NjJ9SP`VW8F1/AQbEScLQH<c;FS8`e8f?=
b5Pc<]J<S3DSHlg8F3<beXb<=B=Se=W=3]IV/M48SVVGQLCUl=S;6LaZXE@@^hc8
gLOg930eo4DHN@]Wi2f<_8FA]c3b5TKN`/QK67T;8fmQi2f<_8FA]c3b5TKN`YaL
E3hlIVFV9i/5o_N[S34A4MXW/kG^2@_0U]cQ<c:IHDJ0LT^>^BFJO:?afUcgTbDJ
LgTV]aRIFH^d3=3TS?O?F:C/0EEUWl7Ri7@m=3fNV_mEoG]EDePVJ7ecLZaS^^m?
WlB@TWU=mba<9:IDj]laeRZ91maZXJeOo8Za`W:bf^N=aU^<>>6PoR?Q?Dokl1`:
JiNZhQ1ARh?E=JV8e5M:SViVJS;>A0RbcVGJ27?=bn`S8bl`e<^Z[^AX5a5RATam
T`XHIdAoY>VR`<`m2/Pm2TaFmc6H2hK0J[0AK0>k`1i`03`?GPE_P`n1V1KYU95P
CDJH23?WLQ>d^@WJg0A]KX8f=d6KVj3=CM3V9VQc4kBi2M[Li5a^LRjg:K;i3>Z0
kDYl0`dB/W8PKE1Fk2`Y^_;eMWDKQIKfo5[[nG@LOjmBeaH[5HZ4O6Gl]4fI?:FV
NWBONZTdKdk8Kb]G`LSXUa<m3Hff0DOehK;jdZ0_dQYAcZ2o=E7GdCbbneeUGa][
iI7eUd>NM;AQD/Pn7FXM?jJk7FoX]e90:j>SGRX/]=K@AjmZOMf>=cjYd6mM_ej>
gWSl3hhKkMnW0=F]EV?;R@RT7eeh:7IMS5P=mFQRkkn@=oH`V0fFP9EP?KP1g0If
PogPFG04F?GXO39hNNc;k1hGRIM7V?>IFhbSElh78f;<CfjOeCO;AIMT]FU2eJE3
A:A3A4AjMGUCRb5oIZg5jT`]PYU5<;<8IQK1c2:HF@@cRf1V4L`/PYU5<5=J6c4P
Kc7h0<RcGFG4L5:3U?Ef2Aj/WQ`gQP8^VbVd6k5c8gI^a<j=f;TA>cMRidK/g8RM
6k5c8gI^YSOkmN;L/LCb[8@J=NdjZMkFViVF^BPno^UDjm5]8jB`3oJ^j[acgnE;
[S]JN>[C:koan9mOVkAnh;:[Cgk:h`jooYfmgnnH``>GMcL7lmE`MMGZXL6Q[G=O
VWobkZgg?59AFK3f/]=CXLVWO^mAOG8;jh=n;d81f@Ii@lOeNEbReZkF7l:?iU]?
>O:DWD5C2?<^Phn1EMNeHeW]F5HkU]F>IKESFNeHES^FeHiU]F=IkEQFNF@>Q`NW
RkS_8Rah0g>KI@k97S;lKhO28H?odQVKNe;0/PXi6ASK_V3H3F/1bi01NI;H;9i;
3h<H3>BeUl4LL0IH1CJ06l7]h47`>7P>_08/6M2@0@S3UH_Q<MhG8<FCO3Q_?KgH
af0^60:[`DJ`3N`2Nl01l3ah5IQ?;eHHkUk^WfM03:VB8[jil2hFgFZ@YJaQUhZ/
E^]T2B@L`F`8hk4BfKD_8aR`gKEckoMfg?CHHmo]fg?A2jYDon>cJni:em@m7PVg
3MKF3:JSTEd][Y_fONFVkgo_beon_Vg;k?WjogWn6OgHo0F;G@fb`>S@_3cFknAZ
a9H_a`JdHP>Bd_O^i:YI2COkgYeX^a=]Mj;]C[CMRKHkdGHWf^i4fieX^a=]]iiM
NY?1Gh4]foM^[@3WN6P]<NH>S<fTi0Vh:]H;TKUg67`4;5f[P^9ED;`:RUM1lBXX
GPG5Zj1h5AB_P^9ED;c:X;QRGMX<jQg@VNaDn_=:L1TU6IMA`W`Uc5O2O2G<El9l
9LaG`WcblX`BiR]Q_Q9LAPT^@e9Ej@DCUf5IUglj_dOocMZFeA][M;e;C@][84mg
6MEN7P3Vm@=6co^]HOZ7`V5GY;Umnm:kOWcXeYVKNVZldd>NR?j;?DOe=iCgeHEg
f9LkO9kf1L>QT:OS<jLMn=XgOQ0:UCIfAcbW?:3Z3QmFmMKc_T?`nTkd?HRnCcZ4
gYU_L3Q479F?M8X?UnR:9an`anK:cS3N?I<c9j2WE3ZT9e>Z;Kk<V/`oo[BBiAM2
B0Y?:D5EXnLjJoV]:UI>@2Jd_>Aj[0o1DPG?iJXU2gO36kWJ0R]3T:9GFlIf]b5?
KAUiJX?oKO2o3Ojg`Olfn=l6om_POa_lKh?oKO2ocI0WF[j]Z52jPJEYPb1lZ]4Z
H3>IE9lY`TQSPFFd0f<O2kKOFU/eiO][OW1LEOkkZ_/WMioA6H^lf>9ZkDR6_B=k
mfgO/NnaVgHnD]]bjX;CE=Wc;jVJNG?DMC`dSi9nLXL_B5O<dc_f?[kcY^lCN8WM
GPTOUmTUQPiX[i^M0O:l0YjK:iCNAWOfBF3;K>HX>WHa2mO6O?:;H^hnoF?AiPE8
lD[</2m3O1o4mfF8ck]>f1T2Zl56/0g/0W_00O0lN1DHjl7B8AHdUd2<9`E<_L18
HQe3?/>E:VOQmkjiCSWM;F@d5oaRcNoeHl[oc/mEGFYeaNR5]Y/Z7[YVjgiegbeg
Ga]^M[OGMgBYPZ>_Zn[Sf_jnl?DK__YUXJWBWX0@To<lA1DgB99FC1i3g<e]U1_J
D0aU9AjB^XB/i<Qc3Qf<cAXBefghY5bDOhSnI[_dUK::AJ0Y]BgVViPnbR?H?Z=;
@R;V:3=;X9]2bS:=Qn=mP6Tnc22C@<:MNif@oLiH8QHI_DYn?Wao[3DN_NMWKeea
LE^`NW_7UNNYlf:9I5SOOG>@;/@P?fcWleaTL?1O_ig^mT@Kc[f/Wl0P<WXgl[EE
_m:aeGh?QZmGGBG_?72P[G8WWMR992<S6_bWgoYSI_IVG21SJD4@Rb<i_Jc6NCQK
Yn4YYHO5F;4eZ6]UiSUI]PZb^@?F8aU54QM:16>^e4XBK/@4hUTdQ55L?;O@ah1f
@HAA@aQi`an@UgS/0W_00O0lN1E8=2>?]/5E<kI`4E^hR2eLa1H^HP/G/HF;f<95
K>4R]W0AFkR8;EcljWB9;eg45Ri>;?OW]f:21<F0G4b@KE:BUPLS?>`:bj?gHf94
_8AYNXbj8Ne8AWaPmC?IiUnoNoOeGgc`@MGNk>ok]neG[NT<^:i`OogcDknno=1O
AhHGgK[0iKhm6Tg?Z[HGg[OU^Vmonk[[kQm]oO:ji?a5bGI?ZV;K0i_Vc?SXbJM6
nbO=[GD60U4_Mhk`GR2i?WjSGmDM`S_TT`Z8=4RdH=KRaA_`7GPXND?NHO?MH>8_
9=NCW//D_T8RJmI23<i::aM?HU2]KlR^a4k>nP4[h<laeRD1_f]<6LlZm1WAGb6G
J3?d:feLQjAeTP_@9FE64fHKY/Gc23b?`?<8?8o0l`PlSl3c23b?`?<8?8o0lhQQ
oBDG<9oh5m/ZgH:e8=<jJIH6fc]jCo00a/9jeQ5TBSIEiV?K6OmP7^hlES>8<mSU
JYUglj;K_i]:9j=AoH>D;mHO^>S2EMl<C8WkD_X7TDQZL:LI]]GEj9<7YcnaFio<
/c518eVoMmde>eKZbnDQ6PW_80E_i70/cU^>oTJdEL?lh:TN[8lT_FJgTHahoT;N
:fEXET386m1bm:jA0cEVPVE7THX<l]K`Jm8]I3k9:GHn`15IFB:/<G8HdbcEV0E]
Jh685i/Ad8[IT/>fh/RdPFQXn[C8@LY=XD1Zi<=X=1iG7Cn>9GQSC<SULCaaBEmZ
J4T/?5;VXedJDnFgKJ4]9E0WcAO_j>_/Ma[g5]Nn9UX^]Fk[2Cf=C<GBkGh6ll1B
/0I/0]_17N0QL12l08h2RM?UbEfc;2O_V;7/DEHNLaVYJMO=Y`=cQ94ldC>131=e
=oN^=j74CM7YDb?1JM>SZZ;5gom_fjjl27fmb_fecn^KEWA4XkJ8d>;Ro[JU@i78
9l?GO@TeKA<e_G6gkBFNHAEj:35LSUgXiQBen93XTQ4AbM/OR8OP^OBEBCiOaKJ@
[KbgCcXli@haBlEl[@UHMEXg=7=3<cLdLd<c=cAc@c<g=7=3<cLdLd<c=hKDC8NU
KRHC1=7ZHBbZ>I8N8F?f?SkTLA:c2]c7k7g<g/O/OLcNanamc=k7k7g<g/O/OLcN
anamV>Tn8nk^X08l>C__P?34bDdHLV/m9YVCFb_U`2aHgnPB@Nhb3DNVTGBHb=6Q
>Hd[I/G@66DF@nELiQ54VZkL_i^3EHG<M`@HH/kk0LYEQCZaIiC:cUiOdl58=;FX
?KHT7H/ljFYA_:0P6ELEhNR:VY;HNNV_ZV^F948l<_EoT]58A7m5GJLOSKJK6IX4
OgDeXieo:_OG]kChoE>:KKJlk^AenPGB0=gRLdE:eB0RZgP[X^JH2_mMfWaiE`hI
2UbGgRB>XjRUl=fAUN>aJReFDcB7^<J@QiaJLnMS5;IZW3;K0Pn_j8Q5e7c^J18m
@jUA;0l:G>_HJEjeQ:bVfW9maS/?oT2/NXXjla0YNCiE1_4MM61SGf@dTe7^>/c>
HnVOZce/A1VOXV^TUeW4B4V_/^@dlWBS[0a;EL:<fhII9L3:6Ai9_=ALho>IO?jI
;<djAH9Xf/n:e2@i<6W<PFUbH=ZH0nEbX7b<]k;/Jdh/5lPg5YSO:>O4i^>R/_0_
hK]I:S9KNZG5K1S2MEY=HU>]TKW0?LRgIdUAj@CW8T8kEEEUW[`m/H<Xld2mE1?<
1P_cIlIQ6A9_?mXi<?n<jZTaOn2jQ6M`L^/2EfQ:g=n>;`ZU1YgE/c^SdC]l]KKH
>I=WWeTG_fc>UPfE0o5PH5<dK6_MNOkV:oCUl^k0j0bgfWgbPS>j^dJ?RWmRTM9]
fn:=1P;eXFAlj/19DoHlHIJTfZFGB6cIMM@R9Z_9lWJhO2b0B0Sm/71>95ERAKh3
3jGg<1=WB=`X]DGQX3c3=@c]=JgMh:XT8^KCGHd6KfE=>=LEKGDdigQ[MCCW3UP[
S;T3^K:CIF4/nLSa]U]hfbflUH/E]I;GEo0>EC<HRF;If343d2PR5bDHRG;_DH:A
:<58U60TBS0BaM952DJR12=A`dVEHjo==SD9AR@@TBD`/i@4LARg8P_IH8AE0KOe
VYHaYD@SHS`a6;6N0^_l4l58?9EJWX]6DU=NWaJ<Cb8HFGTG`DQ`m_jNF8aPA9PH
l]GE36IRTHR_9Li:DCHFRKL8[o7GblQEem[g4H]TNjJ]O]5?DELD[bK;K=GhJ^TK
=Ba54OFZ8^YEAMB[RZQG5E6_:Z9NED@lE4BmZXQjEA7e:Z_RnbJ3_`:Y@TR7ZKaC
R8k;[=ko?c9WTjnL]1L6c`5WP5EP0kPAg0hN18n3il0[H4:9DDCcdiLHCb`Q:RTN
FSVbKNFMccakaag?o<CfX?kJ>fo[[jWPffn[d=XOggkk<loL_^]7J]TAoGeENNB8
Z]3Oi`9]fPcb_^_9nj:/jUeoR7GdO69ldD3bUEcNUhK>JNRLQ/iYj9b6cVWXW8K>
JNRLQ/iYj2b?Xa84_<WP[d3XW8I_4Xe8;io4j_8TU_PWNKB3^Q^Ob3O4I[_<W^8T
4IdlE0J]naW<0d_16[09K0MgP8O0@O02>0XTFo<cdh@e_9`NFjem^@=FZHWLdE9/
ZmO?D6`Y<9VjK:kibV:GG;jDW9Ya^YF6/@Ua;8K66i;aCkn4e6`1TQ;0RC752GEP
Dk6YPlS;0R=SZlSZP_O3hE1:Wa>=MLjZZIWE6H]B41ilh=`GE?UakKV;mTeA?CO]
nmj>7G/O?Jkab:Dg68Qj7NERU9fe:fK?e]molAUm`FcKXcM]Nfc_mQekTH^CTH^K
SGY0UoZ6FFlBgce<cKf3N8?KkH4j/l4B/1:/1cN0fl1^/1ll2hh0BbXbk`LdEeW<
R3/Oc^NcEU36_>KKKBAnTDiXRFSTNB<:A>ciT9l`WnChJke8:<M>Zo4SMl1j^2S7
gmbZd_nOfYNlVZPXTg9nR]M/]3:?I5TBY]II2e55g6b@6`mbhb6fd[d^Y0TcSR0Y
Heo[YZZTH12dJY=S2`CSL/nA_CNaSW3CUane[AgHMo4cnW5ElFoWg3oKeG9k==`a
/dKF4Z;jk5@X6UK?KG_T/NgK7]/glXRjNOH2oIVOZH[I/eOD>^T[mWkb9f@Wj6EM
BN9Ao]J3hg9lN4;kPSCHU1SaZ7QV:V1`clRRdGOI^^C=YTHLKjf`iiSeGfWW6:Mj
XR8:^IX9Xcb68TZE=WA2g?YgU<Mha<_XNRn`>MA2bDE7[hY4HhU71UNdAj:oMcFO
nk<=Bbo[mMEOVSSi^f]fIZ9JfaI9_VZM3fnhNVioZ7oZiA_U__LMOlMAcge?/gFK
3LCBJbD=_N:VYFL^HoO4k:NPQJ4e:K@VQMJTd9XDFY=2Je9XC@Z]BJ4e:K@VQMK8
Ha:6;DeQBnDQRd`fal5g2GLn1YJEo<Ok[LA:B_0YceJ<kGZg6]ibg;2NNl`Mj9<@
Yfm<P3/P1`KTP;P=^eFF7n3f7NKJ^P<ojL1?>_2C3_bT0coY`4ljl9<>o:@3?nW0
CcYHFgN`]/j3Pg;3d_HY;fbAMY0n;YDe7=>jo^?mdIKO=G/>QG0]G1F_FI=UXA0Z
9Vm;Xb^ZSl5L<0AFPheP6mP5mX03h7W`:WPKO0QTFDRBJCbD6M^I_D]FK9MT_RCc
9IT_bGa9iT/bGi;iT/bGI;hTlhVk8VZC0TUjC1^dUGTB_5?dhnL9;eZ@0Z7IoRoV
gbP@k_>5HPfEIO7kckmXljY[Ngmji>DO;;[GDC;@h_Mi0be9Sk=khfO>FK_nahNO
nUoOkoobAH5d5Fglni;Q?WmEco@U/nM<nLZ=GoYJ8Y9>[n]>M@JZ>a:WCC^Yai5g
hlhKkj]][:o_@<J7F2lncb4=Ecn@?a[2Fg69bLDeVUg:TU<9LF=/iDUJJGTZI=^N
eO<9SaAJRVohF0WSleo;n5Wa[o;DYn5;?`FgliWEK:`aSDiHo:YA<9DGl5^dYFaU
EUUISR=a<[?ObIVWeOVC0Q/jF^=aoN;?[SYCKfV>M4`nkniIjohUhZaj>1k^n^bE
XDSBKko0Che:ggOojX^RKUm7OBBhH7iPn@DNMC9lJGVa>a5;;oegJ3RG_ebaU[nT
dZ5mLXPOnGPelJ@loVI@Df[<e5CAAo65@/d2]_98F;fQYK8RTE/_coEoFbUWCTD]
MiLkH;fT`R2eHGB]QVO3Y5;:<RWmCklBec@UIQi[ik9U/LAY5??meV^BAB@bo/YJ
7L]B6XJ<BE4b9Nja7j];;eYkjCNgA`;Qn2o2W[H>eSRXVRkO__211fX7di7Hk@6G
^_8;EnmH[Nkf1L91gkCADkdQ:J8<c^mmm37e8hU_V]_aB?0PM_aeakg`82`mcM81
;0DUJ@@beca9f<bnf6:/Lc7F^AS[G8ae;/Hj5f>MRk7>aESWHZac<MJiV?9n<NEm
gV`XA/]/GnJEN?C5UV<<iAEg72hVV6jB1G:c6^HTVWDBcCZ9IYe4/djRFBOA[9=X
eTTdjbBJMA;=>ZV6>LTIWHJiTCSIADF<]jE[;^JEOV>W<I8ddbA`V;]a<HiVLaU[
GBXW31<Lk]P:aOQE:STKcd/JWUGFOj]02o18h96[k4Za[6Q/iDP>F8mDgcF3PZIZ
j0nWIhJD@oVV;>X9mj_^J;ASA[Fn_k4SUDPefXdHe1>Q7gfCkDKNY^RA5HSAB:o?
ffO`kOQkl>eUn3I9h@jTWeWNPb7mc;;:D6YF76?@>9JQL@`Jaj1a31[7X74<6/NP
L@`Jaj1a31[7X74<6/NP<BelV7CYCfV7a_9TWUU5T52[aYB96VBR1YVX@BIZT8TJ
I:86VJQ19VZ@RAYTXPJIZ44VJY29VXa<e537X82=C3@a[oT6CEMf5>3LLRjYg9XS
/djEjgFNd15S6M<LDbLD?g_5:a^?Hl_=l>XDPhFbeT_a3a<SPGDC>/YBP?GBH9IT
[6m9]2VAYVR/?91]o5TEO<f9;LeHcHAbVDD6nZ4c?//<_@ZTdheO/BgODQb=1Z>E
KaK5@i6`:^T9eeEE]GXWOFM;BC@BS5ENnd13HUIk/4^ENSc1m6o:8Y5P_5b=j25J
V]>fXckN2N69=0@LNHkA?N[k=41gj<]]@ban];0fk[F=e/PQm?YDKW8klS5CgF@n
RcJ0O<RcJ9TH[=WThJO^CAEbI[XR7118WX>@CPJc>d:jELe?3JdOP>436HTL@287
T<P19780RAa08PN@b04TLP29740R1i380BAb08TL<2AB0ZUN9=;?OZo1A3TR3LAY
/ZDIfJ=BlCBNHS<<o8@hcVYCcDW<Q?H:ZkIY>8V9>Jo4>^Hkc38N=K<@e/jUM01I
_>iTf`FVPaTBR8n[?fI/A:KKFMGgVPhgnaa4TIGhF^8dFDGDCNidGdNgoUi;]6Nb
D`gZ?bZOe=XimlFNS]j^`UMN[>g[JNmA3TlTgM^/odJMDab>]bohJGNj?Mhg/S?T
3oZS;B6oFZRj?DHAdQolnLmmPDPPh^7mPKo@7`ka^CoX2gn03?FCjni4QU9Z8AX8
GbGETXZa[?diCA/CPZ=Ff=S?H1iH2]J0CF0k^0<l10j25l1Al0kh28R=2C5Sd[0a
CZ>`bm`LLIWbjL;6^;0a;Vb<2a_S`/Jh/34^K8`;6n?2a[R`<Jk//[;UMec87F_<
f1R?iAG<cVWcnF8OiiHAInIL^GL7CG064aKJLkFAC7Pf=_/bAL;d27:n0Z]kf@O5
A43nGRVSQQ9eITU`[>>`Q:;0iT[<jf9]Y3<ERTB>gZMoeG0PmGf60jU@c/R/[W3o
gf:AI=maSGC<B3oEBKJGa<dK;^BXCG[GLB4H2?7iU>4LYO0eXUahAWRZS=ZQA5YA
Z64nLcL<eIZ=U3_c_Th_ebmmZX[_b?eT4W7Ia[;nML8jE>hIlPc1a8GT2G]kR@oV
P3?0:[01g0Q^1`n2al5ch1G`1o0gH>E2NNA2_9l0inM54nDUhc:BX^EdbFHnmH/U
9FTfdQ0cfC2GZ?V30>JZ[_7^9/^bZigZCi3MgcESm=]mTa[KK5=dWR@;1VO>]MG?
W]?J^[=[2B/4^e/SKDUGNi]]L^LIe18NSTDjdniilQOBH8WlXdMi_CTJmg<>no`Y
<L:W_olGf<bo_SKn;jlUNK;d_o]kJc>/_k8fQna/7Wl/L@5?<RcBC]I>hDlWOPH?
LQY_Koh/^WL6VM]BKAUoANh/kFb^A/Vc_/IEiW=Ef];5YlmO^3Palo9eEjfil2[[
4oVJ5448<mDd/1P/1eN0cN0FL2oH2ih2Ql6_`O/V@NC_HmZlX1e<0h_1LW05f0a^
0ON2_N0YL1Sl6[`_a0:E`0_J`CB`62`7Eh3=h1I`;mP;WP:7`Jo1na8LP4[P1NeP
6UP<UX<[`6I`2kPGk0E?PL?Pen1moPjX1RZ15kB3JF0aF0j^09^?FoohXYHM:ldk
K]loK]ohNgYS_YlJmcWW>V6nSW7kjG7kWN?fiFn<S[fNkW7k?N?fNlO]6j7YV>_[
7oOiU77kDlO]3hcKWci^OlJhoIWSmPO7kLlJ]cmkg?jLLO]cang?6kLoOmcnPW7k
?0Md0_dFSM/oNMcn:N?fTI4CO_lchoJ9jDkho;Aanka[oHC??c]^OlVhoC?6k@n=
feljKWoI^?ecanf_6;Mog[SmllO]Gc1^ol9anb_7kJlJ]llJj@Wg^fKLoTGSmRlN
]go9^7gZ]BO<MmVhoL_7kJ?;9gcobW7kEhgK=oh8kaSm^7[Lin_6kA_nH<cg=hck
O>>hoDgSmSlWnolGWWm830YUKVAcM79UHFd:IFiTKf9Z2S8a830PKf9Z2S4g<S0b
2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`
IB0_@V5cIDI_KW@P;eY=CeM<FB]3KgEbJFEb82m6KfidA6EcHg9YL7A_LPXb<R0`
858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9cM4=XHG8P<c8P;daQ
LgA3J65b834b<R0_EfUTM6Qc85/P=S0`2S0P=S0`830P<20`830P<20`830P<20f
<30P<20`830P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`
83H`<0X`830P=S0`83H`<20f<30P<20`83H`<20f<30P=S0`83H`<20f<30P=S0`
83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30:=S0`83H`<20f<30P=S0`
83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P<20`830P<20f<30P<20f
<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f
<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30:=S0`83H`<20f
<30P=S0`85dP?Sh:IFiTKf9Z2S8b830PKf9Z2S`l82mDNG1U82m6KfidA6EcHg9Y
L7A_LR0_AVm^M4iQKFDP;eY=CeM<FB]3KgEbJFEb82m6K65WLb0c<R0_AVm^M492
KgPPFbdf=CDP;C@`>B0a<3Hc834`>C1M2Rm9M65/JF=1KVM/IB0`82m1Lf=UKW@P
=cDd82m4IG=SIFid82db=3HP;d=QL4QUJFMXM20e>3LP;e=dIFeF830P;eQ8IFUW
J7@:=3Dg82m=HGQGJFAdJ20h<S<P;dI_KWA6JFaU<R0b<b0`858P?Sh:IFiTKf9Z
2S8c830PKf9Z2S`l82m<IFiWM6PP<S@P<21B82m<IFiWM6Pa83<`>3Tf82m6JFad
IG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0JfM1g`LmKG_iknkjUeJeMEZNemY
YEEg4Bib]l41HVCCK8X;7HaK2<4><MPV3R@TH0Q`2@5SN0TH9mOH<PV@Q7I_2>KU
aN0l26T@h19OGPZQB>?g?C>c^k:DnfhnhMVOWnHo/j_oc9anc_o<j>Z[eUfXUFVK
=K^fN=V::eIZa[neGTg;^nGlBeMLHNhkkVGk/o?GGleanJONidO;bR]FGF[/J[I:
SZeMMLTVjoOc>Gc9h]DG[[S0o5`KHM^cVP?V_^YR6eamjMDKcGgkUoSmiT/^?moj
?4o>Nl^U:cIJimMNHmmkfHY;;cBo_eHfgR/^Gg^e^GoEH[Ik[kSZ@^_kJXSmfcC5
ccWZZeZAmST]cmSC]69=/fWf:?N[S2=lIj?7O/Ni5E?nZQX;SNVn_LGLo^;Rbhim
o>>AhL8]QHoc@Khe0iO:CZ7>Uo9_noS77onXL4_f4n?giJ`7=2fQ3G?L[]TBJUQc
V8<W6Bc@9VTYcJoElKg2a9=LfKWJO6fZU/`NbMNVWo0MkDTVF/bGa_jJKL:_fKFi
9okJ/5K0n@XBG8age[E[6PHiHecKZFg@k]I^inLSk?_d:cG=OYOFi;Q?lfTJGdd^
>:3U;aijC:V_;3fPSVlmX0fj3g;gmW??JCfPZJCG>f_=h5jeW1eKTP=a7b=kdS]k
[cddnmBQ`5;_3^n>NAO/l<kf[Uia`Ei7b=Sb`HDkUZJlNkGCQ]K`lo@QgmiYBegI
hHE;UdiR7XO<`jo`mAe;VN4RJ`JfaZ7D:5o:Bbk`k[F75`mmIVS_iT7GgVV3Bedn
WgOFgZLF3nemJ]3UFkZDKnEW[i@[U[/g[kV0Jlj?lgVQ>L]Y@g^W^OIZBgO/T3U?
6`[hmVkN/L>ePo^`mPmXChdkX;Ca1jII1j04Ld29F@ODi/E<aRKPLlV1P2oPhcZG
3W;^X^B2dhIVLJFnYJfJhdE]9F2[Q]RN1oh0GVCO`OHn/1o/0ml17=MN/_02fd4P
_co3lN9aWNgYh6@Plg1<>`_8MfCoQn1B<1OdPe;P0o>1W5^fTl7=@7i_:RP7=[04
;0ALbo5SK6l4<^mb8;l[eo04f0X^0;_1>f0e6;J^CLK;P5bGG:=LRmbGo;iLDhc_
_LOfE23Gma`BJ^ZYYYDRPdnakmG>i9RXlOQoM^^00ig:AoH;dOaR[HCO;=?:SLlZ
]4Z]bQQEJcFJDj]5inZe1ZeAJm9LF[?VeUXd3fO`XIl1;JR5];0FdJ9J3;e9I4nG
I=BZ]J6>kEZ7U]Hj]Bj]Fn_AN[Dn[AlEW:a=@Il7]9>dJFSb36fV=ZS=dVIK_cn9
KfcF3V/OZXM]=]/CmZlk^Qc_i_dXge_@G72/<5Uh@N5mAKLEGe5bFNWYIJNFNb_V
ETjYg5=eN_EIeKn^6GIn/OJ/F[fn[J6dlD]=ODdS[Ulf7fTYm>AkSWSNmKk[Nloo
fl2c`B^27hCdl978H>BWdIo6V^?YA7?RCdVmcMUfBk^]oOj>UNTIWJMfGMfm_2L:
5EOZ]cUFi]f?PBX@^eFH@/50HBFfh32@oLZ3O9cg5oHH@Ei6MSh_NTdka:i``Y4h
a=H6gAf9mXjJ:UmEb5OUFnW@A]KJGB=_j[LEU7ohYj_bHd84VaZbGfYOUkL<GPBP
nc2L`PR9WF;BJThZ9fljg=jQo>68_K^[Ik9:ekVE_E`5O1>>f4/KjabNn[XEMODN
AefSOV=S_MeCEknl_Zj5GO^USF5eIFUS@d=SZGic^?74?I6^li3LRa`g`_NC3R4`
3Zf2Fn3N^0Bio`Zf3HLaS<d@XSAeb917k2YO:N2SB[jRf=K;eO[BMKG>o82_RQon
L7LE5l_5MoZZn<57][gZHWm[<Z1o8nY_JME_3kBfNmFJ^<lO]Cf=/H[Zfh=9SVb8
NU_Je?YP<QVDjo_3lI/MS[aMb6/9Ee76EMQCkAeid<:H_EL=:9WLVEnP]]I5G<ga
o3cK5HeQEd/l;lnE3/KLQKFUNM>k@]7V@VLA77[an1]`/9cIjUDamlJ4AJ21VjSP
IRYB`^_l_db_Aj;]B:eMF`9FP_GP1W0Kf0gfPfO14E1bm_@lkDd6O`DffGTGHWh<
f:U7;HZdNF0YF0<fPNgP3_0@>0QN04M1bMU2oH<XIcibe_RJ>:EI@d9led5d^F1P
jB6]fS01`XAB_XU[U^_]IC07W05FP@gPAW0kN10l3Yh3[`3SN]mRl06`WBfRIZ]e
EWNVZk^kK7Jo[JYBaUFE=]_:]I/g[kejlnJ[WgSmmBNNn=F_7=OYkgohTOjOZ^ZS
3eGU9l_EnJYKMJWcmK_d5oWoCGRV78ScagV5f96i``Qi/b7LcE0h7`[W@ndZ[]Z[
>Ok2_AFc:e`ek[51k[51k_4P_jNhO`nohAGQbS8lI3:lb^BjJ8BQ8EEZ@eUIWROR
mjYHBFe9CMfmBm^SdM67Xm7fYK/M7CIK`=d@;5Y/]`MJ?WWF7@gb;nZf_hcV:Ndn
[_Mgb4BWm^XQ[R/O/nU863`/QXO56AhF`l=RN5P<3h_QHC4l;8J7aO2`61hF`l=R
N8SAQHMNkSO9eBNi>AVW6:N/LGNFZi[L/FIbeLfUU1VZ9GHVY=T]Ra=SI?0g1WmS
l3L6Of?`=`IoHo0g1WmSl3L6Of?`=iKQK`cnaPcn6V@jBOGdJ]eMhH0o_h3oUPII
2ZCb:i@_Xdbe1M1K5GMg?^EfmjYUWe]ad]Y0OUVX;MQBGS?]1nO_OT?ocQU]ejPG
716O;f`[];Ld95ZWOjni^D_=o/K5Fk^BQCDcT`=1Glg0_2=goD@om9VfmHWFI=QN
HEoT2G2kg>SnhfoH?hCVB=h`[Z@A6H7RaHH_J]A/EdigXCF=D;`ARSM2lDHXgPS5
6j5h8aA_Q>:=D;`ARSMZkh2?@=WI`dcOZ:FZZ_^7dA=cQ5U=6Ob/QYoE6GiF<g/e
/eLcNcFcEc=k=K=G<g/e/eLcNcFcEd=>db[0@D=bAC?50gAVnIP_O<C[RWHV^Kf0
`LMl_UfAhEh5g:^0NaE`[`;^EL2m2[QG0OLZh5h5g:^0NaDIkUG0_@YC>e^DF5KC
WZK[>]<mL372onj^gYkN0FGb=?/igkGKeVgil9UMOdahZWiaeXI_[5[VBYinZ[Of
i>G[cccm/K[Vd:nggOGBnKJmgXLnmnPKjfJgA5I^^fCY=EEim[cYTh_]S];ElloM
^3[XV[[Y1c_FK8>P=VdO>W8/[iAAWgKK8Aao?_o50WE`ScQ0:582AAAB;Vj/V6d7
FjnaOa2J2<fRk4GAPBBOM8]G4O?K1<Bk61K0;WC45`/M>B=VF/iQiaa5QSf@^Gg<
8^LBSA8oeL4f;CJRZTQIeZ0KNInZQ3R6OjR_lbQ8R<d`?94CDBmG2EE[fA3K/;iE
EKCk0i6[mMK6IWNNGNd^[jk8[g0hEYIGMMHeE3RKKOK20YOkm<0d[8YjdKIkM9WN
jHT5OG^l;K>RbL8lfdlKbfe:EMYLMJ>5PIJjXX[2F;1YSbLLa8dQ4=o1kmPLahRT
gSnP9KSMFY3PjU^hnQJlS]3@T=5JI;@f8j>eb6P]<UZ;S=HRXkG8J2dbFX^<eR:S
]LQX;C9JJmRLF^P4Gj1d2c>KoPb;bcRIUM@RXG2ABN4058i1hD=/5HKGTA3]JM3/
J8oYQO0dY^fYAWZ[TMiZY;LJjJe6NZ^AgVZT]a[Y[DIjZi5NDAI^hbd67`33]eQF
aI4ED5>0<D=bA<:3C>RP]/jhX_?AMgCmQCfoRcNGo>;<6ajlIn>bkeJg=<HjeLO]
kNTfOK:m_:7ncmmol/<cYcO55Wg[^/lo/2`iBOg9ihi4@VIl9CkN?V;hn:3Z>j25
X;AhWA1dJ83J3@Je;An_6I7Y4ViK/_Oeh0I`6mP=mX=W`A5PnGP=7hm2V3hn7ej9
0cElO3jlbXMGnO0Z7ekU`j]lN9D?[o;QECjlbXMGhWj7LND=VVK@FJa4]L4ehIB;
:gAa]MF<`eV^e@[GJTf^^N0EgQ>^EC0RIT=3Q??`d>BE7EkIhIDMG]WQUAeNfN6E
7EkIhIDMG]WQUAFg_<GP0f0c[ZY8Zn2Zd2JWIFMPDbCS5`8B6VP6]lB3f=C=Gebi
o9[[;UQaGEg?UdjnioDS3ckcAgF>lZ`HF7mbjYiWe=I[__VemIoKmKEM/fLONfCo
^jYOiJWCeMg=TFTfEMBR7hNBg<9;ahoIgd<go=XYQl@34^c9?ME0PCZXDIO:a40i
jf2IRc`QBej6;7J8:[oXPQREV=gfSQ1ZKS=/@ZobID:8Tl@VL0m^AMAXFeMHGU<e
aeU_]j_]^/<N3?QmBQDC9]RnhGHEUcPKbR_;2b^:7HUDZcmHG>aHe]cBj?:GAWab
kGJ^o@fkK/JCFTYMLT1[5mj1MZjnUJ]_AMY8gX@c?@aVPbEP9EP?KP2gPMeP?gPF
706F]9DRKAQMhPV9a[E?jLE<ZLYW9]67J/PDhLZ6TLAF;F;8HR]GWI7026>a]KkD
<<UPiQ]b]2<[Ug5Q@=aT@0^/[1dWUo7oCg;IP9b;G<ZEo3d9[ATS[CE]>4C;d1N<
lIaZkMK;;]njkI:;]aEO_g;EmMN_F_E5gh[cO_GMQgnko<8;;oWM_ok[KbmA@aMm
JO=5ZkMLYhjMohG[;UQnkKGjY_IKco_VLloOL_7Gff?oL_43QooWPb_o1BohPQFo
=6Q1ADe5K4bSbIe6K08AS6TCo_48AV8<TA<cORTe^24FbnCF@A8dBhHlb9076O8P
@aiTb8<<NI0Q3c;T@HHlb9076O9TI<R337T<6A:?D<ZL>K]B8Ob[<?V7QbEF5k_R
IfAW9=MReoc6]EC0BFO6`SRa<4h/S1<;hlC2>;4`CRb<4`_Sa<8h/C1>;8cC_8Jg
67`036n@DD<S`M2<`1@ogE=MH`BV]@HSkO=k_XPinLG^Wkb_Od_oiMUC=icBM/lc
NMN_G;7a2nN_f6`kJmKP7knkocodIo@AoB5mEG=hV]eFi:IFl][WaN3LLJ]QE`Je
WHhUSW>XJmAR@NYQD@6RC;B]eG=;kAe54Q@HLEE4IH:Y<OUTa?Ij<Qc`U?/m8flj
l/mJE^R`^ecQLTlPW;A]dQnYSCFe18/[e5YUSjOCDHM=GEYFhWNkHTj9UeJZ[HjE
m]FH<aLeUUcNK1Y]DA?Z11VgIeRX4oMffkNdn7`]8mMiO3k?V;6]<A88QXTZ`^ZD
<:=@:1PB6cZ3NcdmNjl5g6^mLJoeFX5e[aV]Z5MemBC<f6nEc@7/Ehj6f/:1UXY@
/mgU:5`fE>cPW[/JFP;Q=]/VMC;gj_JGU>VgfQcAM4O<HM=gf^Z3;DfaF^ke^4k/
lPXEE9_F[/QD>cRi17DBofDbX=1[1?@mFPSI3B6k8F@gQ>b6T=d@/Q]2MT?8KPSI
3B6k8@:8428C8Z2OWXN53l7246V1/2nYQKPU3QMC]i;oE[K@Q?m]`_lfhGnKl;m=
n=lVo6lCo[L9om^4ofg2ocJA;CBA;C@a>EO:EMJl9/GZ9Zf6NHNiSJ@e/U_W6ZH`
U_WDIadSi/aJ`F;AXV:]K62YiIOZi42MZ9Ee82X7XZJNBDW?P`0@9E_F4Ao726m>
i>I6AbDV5<_[1a;U]Q_U5G_236o5MmEKEHm/oQ_a5Hc;R=D^MLL[=gm]JTMR^G;g
AR[ESEDmdG2Go_k2A6[jfB]dai8E<mXCloB?Y/GSDfY/VZgJ5hUig96AE0]KCbc/
>GK<4iIAY0FZH`Q>Qlm[hG<QbGUJ1BA2Md0G/AQQXQ[9GN7:^``n1YH5;8<[IG2U
3:jD`IDb^586El[PBQUL:H<[IG2Uc8R:76c3L85J^6U=7La5SLfdYPkVLS2GPkTL
c>EP;PMc>IS;`E`>iW8`Uh>i87`U<NcQHB;Lk9a@fLa4^[:ll`]Wo6=hEbd7ZTeF
TO]S;HAEhRcA<aSTIeAYS>@4SK2W2E@b5/OIK9b`@2/f]2iTA[X9eIdIe1P6Si9N
UAD=VcK0m5=6e_gEGceaijd7ggki:m/oOoF7;nSC0X7TJCkOXVC@[gkn_ghe>?>B
=L]>kMQhfLic;k_lW6^FWK?dg4n>6KF<[IiH8?C0gJN/3dNnO<VI]kDg=hYM>?Wh
kabW>Yi6<eLN@R;c:NC29HU5j]35>WBa3Uf/@aO[d<DjM;4>GJa35n_@aCYd/BkS
An[`8gF`HU`dUY?j=Z5LfaQBiZCNc9M;Gd<nRW1cSA;DB8kOaf0^60:[`DJ`3N`2
Nl01l3ah5K`=?PBBhaLQSZJ?K8<M=N:GlU3[6]BjaYBF?PIc`A1H3CJ2KF0Gf0<>
P>O1Zd2T9LXlE27<2;XAomJ8Of_4_cGRga[aKhgh]dKlFb?n[A7oeXQoJcAYlaJ3
3l3HK:N^Fc`;BGXKYDZc^2JY^UF/52M86DaSegiOLM0OJW5hHc>L1HjJFeHlM^CX
_TTK9kW>LGXBZFVW?gc>go@OZ]UoVk7M/LEE5n`kkj6BU>nLiXX5inZS_obU?^[c
ULn<]KCdAW^ke=VZDYFY2kb8:Y9kg_4Aac[d]EA;Z_VR[OW8]FQ[T95TkhJfo]<i
S6RHF3W9oBEK4O4?/Vg;jUJ;24C;687`bP7_V0=ULZ1/S:7<1BBFiLa5V1@:>InY
Q7K>iFE?ZP86ih_P_5E]kF<`5`b1eF0Sf0IfPCgP07PN_0Z4ljG<EHZoTXY>;F?9
c<flPn<LZnNH10mVkTQBd@8GY@8SMK@ZbbQW5GZb?JeA0AMEmXOE1^m9;AnlnMIX
ZZ?fW]I@:36U^W9:JbRB^>OeSeCd/imIl<Y3cW=gf^f_oO7HDI]M53WBH]oZSHH2
nY?jOfkmoI:Cie1<=Ofki^R7Ue?E<ZVn>332`/T8_]5WS>234KfIO]O`85ak6mL^
UMLdfcZfoMKfY2b?:XD3UF=HH]VoW5[WJY@7<HIR0R/]bY]lKcBe^Q45/2YgO@cV
PR6`6V`4fl0^/0LL0<n3El7Kh4<P_URZ>AWo9lHe8E53;bI[3SP3[08K`8gPM_0P
N1`l1eh1O`1o0dKD8;J^3]R^59VconDPMDHK?h><cND;/g9TeV5jl;6MYTg>lE;F
=2A=i?QDaHZ>VEOl5dN6Dl5@H]6dJ@]J@n5FnbAo@?cXj7/Zgad<^9Z3@IOn/LdY
OSGXbaS/D20FNJl[VUad/oiXMdnlMOk`PWSk[80njki5bESoB31/l?h/o>aIl;i?
iAg2HU8o<3SN1^nSa/P=klf:HanLZC@dd_6JFBDCRNj3UR6fDKKMK=e/9fDU`:Zj
iaQN829AH7[028HfcDV4H1WU:fL:BBETmJN1XfJY_X59_JHXN>6W=f?P_HR25e7`
8PYNA<6;:7PA1BnRh4DD_8R25e7`8PYNA07cP2QD<E^@nNFb8ibSaf1M`/cZChad
K6=MZKWhm?NIIC/W4Pl7oGZ=?aQ9nDhjJF4Rj;N_l`L2oWS;j6mDHG?@jgKiPlgj
Qc]m`D0X50QikHIGSDEd7CL/G6ZJU`k7mG@h?Ln]cl:o3QkoSN=FahneBF[g8II1
l`Wg9Fn:`Q]IdQ>_X^27VM^I712bEF9?Q1^bg4M]F_aa=ojh6goLSCo^aQmghhnk
lLOMn>=^o74go[PKOmbMlLOMn>=^O8hidi@/?bMHgJ3`<cQ6aG?[;;;VYhPlQL6b
eZNh7[7QJ9ihjPB<50Db?7D2ARIPI0969V1T0THVH6@2ARIPI0969V1T0THVH:BX
XE@R3b90UYE>HjGC6OnLI[hdljFI;lelJNI;<enJnM;<UfJn=?>U3B/]P]HWllQ:
EalFX@n;d8M5j<<Rm64An[08OER4?Ra27aJQ3h_@Uo7?OOSW?/<oQkY?2;`BZXXD
D:beeo;7mHJC=WGlA?M]_oo35WMCB>e]J_C5bdZ[ngmiQOhGOKnJnO7Pm_W5PNJD
aao_ZRo<2neHn[dSkofTOm=gSWUmhFJO;mB/odN3ZkKHgjjFZ1[n[oAhV^[k;]cF
4IUFDgc:4Wgd]MoYOb7:U_EHSOGHnkCIZ/_df5;B>/@BNkjQjjK?5@fGJ5LZ_N:Q
A<LMK<EfR]fDg:4;NPF=kkDKga?;;a8gSJe`N91]5m^iFKVIH0NJA6k8T[9IC48>
`=K/PEHid3[V@<idF>hkEfjf3TbAGiUR6YL0=ca[W76IJ5RlG:WLDLHLM<ZE0`Vi
aI[eP9UP40]>`2f;`EKA;fO8KNIQaLZlIN>cAjcO<7<[O/>W=/bLg1jOlko7n^^G
5bMj5[BZ=`Kk>eZ7WV/=Q^8m3IECT_65;gdVfCF_@oO]m8IRWYckm/BRG_enMIJO
18ZS_Y5[<ZVD^]N`jCn4cnG`fJn]TgZ;^Nj>d1^[8?E2XoXaI6fD0oS8;>5cjdgF
[aC:=`[=@4X:bVJHU;7DmA`aLaJCV13:80QM>MJ:BHH/bYNQAiGm]TF9a:;AKjF2
hNBRgoif@E/hg6Xk5bOG^^2g>meA^C6FD36@XD0`6?><G2?bNbWiaZgLEd[ZUE8;
eJQoEQTNZKeBdR=Ik3U8_RQAXilm?ml9ldV<LHba6?iLOM6BYmb=Fo:D>i2[S4_l
T;Ua/F=RIj^0e<JC^0o3LRBa74T/Aa;;TLAb9;4LBBa74/^Aa78T/Aa9;4LbHcVB
F0inFmK8<jUKSTAVlJQ=/MHT1LOj5XGMT8d4R3IMom>2I23BJV]=1@?9nE]nm>Xi
3ilNZ7<76ob53TMnO]dGcm[aNDMeQX2SFmklmdA[CJSS?fH7JZZ;Vh?5_UkG:FMn
le6QjecTANPjEldckH;40<=TFcQXK;M4hV>]PZb?IJb2d5b/PYODe2OObUA?8RQg
a;C^o@cVPJEP3MP4]X<k`4?P87P170G_P8n0i65n]Ve6eJBCZ4A6a9bLJoioKEF/
P3k7`@TfHj[8lUACU_nkZ<=/490K:m0JS=>;D0F0V0/c`1]VICocZAP=<ARm>F>A
ZJ6L44MP@e@EJhB6NTS5AJb:XV1HTm4?FW72:MFV8PGZCS4HToF7FD5<NJM=FaP?
n=FBbG6a6=lZ[N]8TPQ4o<7DU7;mfS?^naoE0gbng>^^:5XI>NT;Lbk3M4Bm^F33
6lEd[56g<kl_58Shm1gECnQ?]T@2XO;6lQo<FkN^N3Gbd8llG8hlA;EKCKdA?J=D
PEK5^4DW]nSTB<@hD/2AN9HScD;NiS76I4;0D2;O:34IH1RTG9YV9]^BE<QjU2@3
4Z65@@dWRK2=B[7:D0NgTVS/ofERO?HgF^;D<_dSfe?1H6;Q]MO>Una8oARKdkY`
SlfYKUf@i83nN20bdMZ8GYA2QjNQ`gC]T`?J3>b7;2W?h59j^IANa^8Q^^Dh5eaR
N<8bSY@IaM5^[Lb@GCL[82F6l?Cb[CSO6]I2Q1UahiSXd/`/mAa26lYDFE=/BF_^
P5>nhAa3?L];DPfDlZGCD41af791@T4WXc9SU:TP^Je_bFET_Rld5_Z:ji>KT/_:
B;:Z6E3B9FH8ZBFQ6K5F9FKcC:@4ZbCOb7i@Tc7nF2kKjUO:>m[^moYR_IG=mM>Y
=^UoV1A?cdWD?U^AC<JCiBmDVd;n=X7`m3YgIFoLkkfo[J=<_FNk:^P=n<;^TJ_L
DD;V:2W/FJ=?aiW:M];8oB;L1^^nhPkk0]hP??<MOmna7Ii=e]hgKIUD3TE9LkK<
m1Qii32M48L<elSN9=kYi;JWI[Ta`C5>4>h9iRHYk4V>HN1HefU8^eG>cEE_NnEG
NTf>5W8m54>i4Q]<b?PHD@MI:aM3e:/eCc14TWmgR/W9L<ULUL`6:9g]AYMO_L[F
4k;aRNUSU5[B>KnW;C7_Ha@U=[VVlOC9WOeAicU]XDKeHFA>CdMliWnf1`>9oU9G
AdNmJo@m:b0A3ddm`FN[CHcLJJl;655:e3]BiJh[JK=oPe^aJO>?olIa?CV<m<Am
e]BP2[?jFT7eEEY@L9gm3>J1YF0=f0BfPc_0@n0PN04L1K:FAKD96TUBV<nmif>;
Y:>=RGXHc0I;`4Z`7]`0KP>k`Gk`;3P2[5G@FS8MJHT`oER^9fi2<91K89J4bdXF
BW7iYKSlDUan:Bjo59MOR//_aNFGh_9;LOVU^7a[dOD]1Ql0>Id454H;Q1@GZo5j
E_=@7h>iH0R/1Q_1=[0;k047`??PEE0RXD>UUZWgJLYX/Z=fA<>Mhg[ml1oo@gm9
]AgkXfXOoMfNYioNlm2CCm]>eHoYge;;lD1>MKInkfRYD[om[E;7OomKLlgLaYW=
VT0Q7^15bCM[R0<>D@G89o>DK4iRONd`FMbk7?PHF5c<Ph]iL34?;^K1aCbhV0LG
ln1R7Uc<Ph]iL36?2iMI910E[e::;XZ9UfPR`3KWCcbR7Iha2YF[hDUG[99PS`_b
68XSmTjF4ZE`IiKIY;`VhHVDea[5MdRKSUCGJTjdEV>cO=<koo3@gGOMOAOn5MmK
kbMSgc9kR9AN_OCWTHoonZRSFVnoN]gJZdN^l@G5_`KlIS;oa>>?3n/_6G:_Ofc8
OD;[E@NXT^0UY4=?ZREBGkBK>Y22NQB>C1e8@KdDe4]1_ACDBd6m5=A;@KdDe4]1
_ACDBaWDTfja8/>Kb?99TN5[J4``AU9_?4SnK^W4YlSnYF[F;aKA`lG;@[AQa:`<
8NNFLPfTeSO6/XVR^DHF0Y^TXi@>]TlI;H^SXna/gK7OF4lciDLFC1ZiB4UB?WeM
08/J]WE;7Efbmd2LJ<a8ga4QbmWiYDa[>3YFVBgETg:lN^6AUeGOkmmB_O[oo6^S
ZncR:InKTOaVb7=6AF?`Lc?jG^iNl51aGN_b]X?g?o>C1nkobDm/JCG[Oj]2]D[O
YOm=Odmoa;JVXChEB[Pm<fO<KFmbWIVlBMUomHIbj2=__:6c96[3_fV>OORi@VfJ
bYM:BkhhLk@dV]EBhMfWee8aDhf6Sb`c[:jCFE^8mQ>L;f[h8[46<k9NdbLJja^S
/EHA>>OaN^@K?N;aC1DnbI0=7nLa4l]L1ESDeeAMDheU<LaUW?/TcFJL^i5cYcQZ
[69VU=]nHR`b=_HVOB9:HDF/?QM[DhRa]a6>Za]On_;>7M]o<CRY?Ci9gn/?A]]l
TbJAI@GDkS]^kiZiJ>LGVV8e;oSj2;6_k4SUfinJ_>RT[@jGO/V55ebhL^BZK:Sm
UNJ8gnl>]7km/f/Ol5I4VoFON/:1d=alQ`X/kL9VgGclihi>ac?JC1^b>PQTEF2@
>lUT/;g@fo1V_GRcG[aI;mj/5foFRcO[aI_eh/ejlFJmN;=N_5U_aY_eh/ejCFl6
EN@9PekV[F1/NMe?f@4h`9E9I]J/3ASdWbEl]g>JjL2`3A</MTSHcF:k1;GCHK;Q
ljC@mTngoHT1V:iE6aL`WM/[<D_i9OSR4Waa2Kjh15mLPRl^`ANGh8];l<DUn>8B
O749YO`BB_TUVE9nRJa3TZ^JOZA;dWWabEghI7K4>?LaV0^6`6Z`4F`3^l0NL00l
3eh5dX3WafMe6MLGh_YJcH9W:g[DVRUh]S9O:o>e<Ul[lkDbGb_c]C9O:o>e<Ul[
lkEBl6bUh4TQ35m?caWV9VGf8=EWRP5MAZiX[QnH5DJ?fG]RUAR91/`VEB?LDc?b
PY5hc5k6RU5CJDWPmSEK_WGn^EmojHNS?nSmg29K/coYMiA7Pmg^lW;OidoIM?^E
Emokb=j?GikkUD1[X:?gkN[fj994gNb5Wc_gU>GUC_NmGkgS/=_S[V_ZN;Th49TO
[dggK5baL:SBFOoPEoKl^emDFY<eQR^aEAgJDBZ_24XLNHbcCD6L5;hoKVbWfkGU
>3Me=P=4Ee=G<SPgLnCGVL6mVL5VHd34`0bVi/R</RPX<HG<fF;=;JVjM8i8K97[
ZkHBci`G2h^TQ/e@G9H3Vhdh8Va<:A65e;MJ@A/@Xb>;Gne/>hP/JPc>M;OgM9<^
6EdD]8eeVo6egEMUQNJIm<QFiG_OiVT=16c5]V3HOV4hZ4Y/hG2daEJ/onI>HbEQ
m2ES9N5>oCOflPFaD=1CZNJ7:?OZnj^m:QR8;E0>RChbB`U2ijWd0Nn4cVUU>d@]
QUEH`b<T69Tm8F9IhDEfaB31?SdFk4^_7UEfKRSG_O3OelLVm3M<F0e82DUC9TUc
iAJaAi;M2;OZ<o50?NYKSo[FXkkeZ6lmjU^?n]JS__FXKcgZFhojeY^fkRd67`09
YJG`HZJgYV`UQ25F0Y[;MC;ZTRU7iShaO?QnETnY@[hXAMM4KD?PfXDgGmmmLWMl
a^_]`E1bD_WAGckc7hiZFCnE0^cXJiMO69ljn9fWK;fNV56^m8inklmoo_??h4?i
lKlhOPPOXVZJFClAnakS6QgL/h>aHK1j/3Vc`A:`4Z`7=h3K`6j`7c`;SX2g`0O0
jUPZTO@5Bc9<?T@o2XH6PeG<`BI9ILcW6okak^ign:F?P:bXe7:EcG@/DLTc<Tei
aZKFbSVU:215PPQg8::ORm8WB<Z4L[lU64H@T9<3/h@/I`/J[FAVCEGF[C;?iUQL
c1K9R/CnRJG;E/fTfMjOhPVMM9c`?3DiUVboS3kP1E]C[O59RYGBN5NY_//CK>jO
4K<ij4>B<T8X<;;;_SY0nD2ZH2>W;PQMU8mV`3/Kn_4<_9^T5Qc@9W>WiF0bMb/:
;a5lSmU]eP?_N^1M3kc[PGLml:h7g_G0^aihe`?_N^1M3kc[PGLm6Mke@4lF78e^
/iCFTn5M>K`[co2^W4bPW4bPW4bPW4bPW4bPW4bPW4bPW4bPW4bPW4bP72mE3^o:
3MjELiFel:j8oE[V5CND<TH7]=`:GYEXI=FHn2`]1m9S3[SUP=_DFL>UinbRN5jg
EVEh=WW@Z]R`T6J89ZO;O9J0F=:N9`]3TbC_/VY8mJkao>?9@bV4DT2b1_Ka3;kP
>dGe;Jg^aZ8OWgMgFb;FYfKFnL?QdZoHZf[Ve3LD7GfZX:iaPK?6/J/d4_7FZl7N
F:9e9haLhZfZMXg^][^lPG1;a>ggSCAhW=F=][fS9cMFe_S]KoUm;N6F<6]c`_LU
l7d3O9n^7Qb6?e?9N8NiWBAK5RQkn3lK;04[`GY`0kP=k0Kk`K?P27P;O00/GLg`
6lV1?gHlTVb;8D`aML8:cYBEPB@b`7:0ZKm9I22932BAPB@bT4@6T/Q04QU88P=9
I22932BAPB@b@=D9oDdbMlS@gjU69j?XKe9c6`bCcnXhKagWKKN>3^>D<mm<FmMR
[^7WZY8C/[d9QK6a_ER6a?B;2?FK8YAK<B[Si3VE9e4aiHRSX_8e@3b/U0EX4/HM
RLZe4nigB59SO=L/MLU28`KNJ3[=e[aLVH9ja]EV>W0c:b_Za;BPEcfM20Gl8j58
>UUCo;_gRV_KNn;14GlPU]:OEVLUhe6ooYN^H79Jk;PfdSZ[WNk63ocAN9/jeE5]
XgS>4[ho[3nYY_>HFR@D2?_eaG[2k_Oj8U:UE2_dOfV9A;dAWmn_51D1TK65b=Pe
b5RG^VRHh<9Yb5PK4HLUHlg8F3<beXb<=B=ScLQH<c;FS8`e8f?=b5Pc<]J<S3DS
HmCIc@kFI[7A28iYUhG4iO3HbaW<JZ5D4;^<b=g7mb@`=Oa567T;In@]S;b5TKL`
lQI6g/;8FaQi2b=_HN@]S;b5TKL`lQI6g/:LG5@n?6IUYRNK1OkgZh`a4A7J9k>e
kPT;`9KLhC<bVF56P79;S[TUVWbSlMYLmi<U6W=i9[LHVEV;]0c@i8cgceRTk05E
IIo1h^Ad?C@mWY[oEOekEE=H9VQmLg:/Hk[_Cio4T99iCOL/C2BVE>[O<MHZR@OL
JZ6]Gob:/L9b/][WSLIKS3SQX?hShCe?no0L2V^GZ^8@DH^3eCFYR=AGBXi^IVXb
cT@8//iUfPQccL_/8b<_<=C;ZZkTJ1LAHTI<OI<:66M4OjCYX/3<?@[8?@Y<E_La
V0^6`6Z`4F`3^l0NL00l3eh5Kh<?PIPFjIBAH4e6V0Pcig8C];T9f]`4KFj2=SM1
Vi^PcDg@iRIXLa>d^@WJg>ALKW8^]bVbn@cZP>e:O0<=4[9b86e@E^`/:K[bmGIe
6hFFm_aJjoUd77n_D]LF:aF:Q7aUo;A=VCbUYWYdWgZY=6m>b6l[El78j9LC?@f=
]P57mN6bn]:P;m8JDLjP_cEAem4l/_]MIElKJnFAmIM3WWBdHE;8?QeZ7CnV^ae_
j;MB@2^SXehZ;;CFd4N_JWgMSSLnZM1_GKmNS]iho0n>6ngOY`3E[EISbhT8Y1mM
N2QfGHaH3OEXH^noT3Of<9P=UX2EH3fh0M`6MX?mh5U`15Sej7`bN7W/bn`N5hVG
AiScVE^<XeO>1b=Rc4m^WmDgbdFGI;EY@]FU@dBT@dA4NWEiDh/QOfJ]aNY<;H:I
AC2c26HF`L`RV5T4<h]PIQ7<;8:IAC1CFQ/a86lan038/eeUa71BPiCeMPTN[9hL
=hH2;Y/Y]1^aLb=fK/C>SMRi4C/gH^M6k=b8WA^aLb=fKZHgnoGRg;74lZb46SG]
>ZWNeY^IU[TX?_kYE>_AKB>T/0of[^ZlLmoUBjhkFWSZdb^olOROGi^dO^2bZdmn
b^<>_ojM_Mo_V<<3UgLg1o?EL7GEjZ71XJecGiYol^j]mcaBDEV`m[;CDj79Ygk_
DGeb2n^3ORm20MT6ND?7mGULX]J^eQo2SnIKCcWbU9e1D`Sc;X>?PEGG]F=IkEQF
>iKESVFeHeW]F5HkU]F>IKESFNeHEWUT3XL7Yh^hkb8/N0=cVfD>bAhbo6n7`R63
om8IVg]B`;8:>ATHfkiPf0e[0L^@0GVBf2bNB`n360cT]IO17706F0DfP1_1kN11
l3Qh3[`2;1W@T048`iF;hC7N5b35Tg`hKcfmf<MP;QP2Zl56/0g/0W_00O0lN1FH
CbmF6>iNkYmW@0bYTR:n^O0^5]eZT:F/HIN:[5K[I0TT7<5/2>>a4]Ve;b<H/=fe
LnogM]cdf6?OkM]cd@^ZE?oS/f_^B]OD?Ah9]`gFePbVXi5M;JjKmWgUY^mokl]O
o[i]bncin_mioQWmf?`5Red=//3Xd;`le^oTJ/BF;lL6]683T];gk^BZF@TgnmjM
J;/CKGNRkDjdgHVf>m5f9m[^A=^MJ;/CKKNNGGZC`En1;M_gKZd0igQX;C7V3Xc=
Y>@9^2[F2i6iMaQl12aMZh;REE2l2XYG@O4Z:5h5aJ^PN1DD[h;REE2lbZ2hHUgJ
3>XMd9W/E?[cBW0I9AVGDL9l9LaG`W`Uc5O2O2G<El9ll_:<4^H[HKhBG4H9;T=B
ENT54iMQFIMo>[m7olgJU]DKJgBmBdd;Jb1?MaWEGQh0i_D3A/ok[F7jQl9QEjBi
OO_B^gilj=JIVgYZ_==3WXSnRce7mCNDmmF5MmRG>gbNmPG3XI2Whc>W7OSJ=gh@
2YDfMTLlYcbPjPhOE_GFlki3l?Y>m3f8_TljQ=jIKg0hA1bESgB:3iOXRRLO/<OV
b/h`gSfC<bNPYe@jY2MCZRfnc9[<?ojdT^DG@TP:CbU1EJ?W>V_i[BYFCT0V];cT
NZ`?`E85cnFZ9@]g`a^ifP8[@i2REe_6M[LQCfdINFZ3ofg`_`gn]l7o=_SO1_oK
h7lKo6n3ofg`_lf@9eZn[JQ@^X6UJH<PO:[A:V0cVEBO:L98Hh5U]0=S7`^fgeYK
=NGkJgi`G5Gnnj[k9gNOdAV;_=SRJ^e8Q[dSNoM]gk7_/I]f?U;KL^Z2deCIlbnY
VWUce7Dl=8nBOW:7;dQGc=<kmSjnljK_4gR9gEh97iOI9HH>J:nKW@7b_0:NVb^D
gTIgmTUPbfcV:3Yf<@_GaWcbRf;^?_eSdNH5B?5:c;0_@g`Oa?MUR<nkC]PI0Z_1
A[0=k09k`07`?7PE6>_1dR4F=9M0S2L5C;g0B68M@ck3UBYWhONn^DhigBeT=1Ol
H/g_mF?:olk?EEeZMLGXQKJK:QjjI^]nMMl]MelKKWJgegMdZH:S[j_Zhm[n__3e
6kkjIJ6YdYj049?c?4@E=dRBET`N@mc=KI@KfU0<IBDNT[Z4[>C8L`hMS<dJ4]M]
n:ALU7n8oVJkm9FbRTFP:KD]iY^H?/XSf3jSBd8RiRPcBj2K@/XbSHOSOH1Y?/`P
Td32WG^MT?g>F28F6Ke:OSilOj`e7[gWIfmMLG5K/7YkaiGWZO=RRFAHggecT2k4
83m/io=LI73`GknMk_I46ljm[9o0839j=o:eEKoB/MEn3hJ_EedUkca`X:eb9igH
RB@S8a[lYmojHfKfIU`PHfU148/S>Kf/aWThFjOQ:JF7aERa=JQ[INHiFKH:/[T3
eR<IAA8GBPAS[]A:4Vk41>9I=8AAG3bgd<N0MT64DD<HNL<OT9Mhk09k`07`?7PE
B3@SSkK1EC>fL15K^8P]G<@F;V8;5k65RmS2AFcQ8[I`4E^hR2eLo>YdRBmMa1H^
CRcgikMRPPC5P5a<T6eBTYH78cc/2/^Smf=RA;b4JGZ<^R7]B4IlH?DcfNIO_g_g
mEmll47Eg^c_nkO]EjgY3;R^L7omle>o__c@GdN65mfj`>Fn?AY=cjZf5mjgiKY_
Oo^jjnhOKOgb^^ClALUfCjYRf`>Ki/chj<VWA_/WcJee1P9A;gN>l5hP^CinXeoE
7L8ki9<:R3A8]63Fh/DKl1eh:7U3gV7cgF3R;bCGTik;5;i28V_F@Pc>BR/GCf9@
[Fo8[/A>c_X1:n3?<MHU0Km[C1W?:_@IdElQUfPcm2]]G8NTMI8;d2EUAQ=V6jK5
l`PlSl3c23b?`?<8?8o0l`PlSl3c23b?`?>8HOdU5c2On1OK:]f2]B3C>VVF1]/k
NTo`0<K2N]HAI4XfENISfaWoH1k^?5HcR3?HiFZIMo>RfknKBRNSDOf3U2oF7kSX
`UGO34b9ne;j1i58JW2W6KKEeNRC1jLo/E^Oc;<a@B=I_gOM=C]Fj/_U8AX9kb05
KnA`;<iKS_i6]5G3o>2Y7Zb?9;eV]i6<N?i2gR]UJ5I0b1_@L_B^T@<eIX9UAi6:
3?;Fl6_B;F@nbBUf?/0AFETR[35b6=</eIP5KF^1R1NK4M2:fI;3]^;8]85XJ?Zd
b47:CJ50J^C3J3@NEadoSREhHdc8iG4lLDUOJVQ9;3aBiZ=M6U?U]ffQ;BE@9ldG
knS[k7LJmaKG_RIJ;[E^j`TmSDc5d^en1_?0D[06K0;K`AgP8G0@_02>0XWCiLUM
/b`WkiRak55F7W<IZFWGcJL3LhBA?=4cP@`CMCOg[SNQa4gAjE<S`FWCXjZRaMoo
Km^^_0Qm_L[m]Lo[VeIdA:>fR=3Rh_jfYD>Ab2O3egd9=FdC=Kea]ndUWV4ENRPa
G8iMj>HD]OR@j98A4LWK7hR7h;WdUDTnGlFfT:fl]dlj?>D><D_5O:d9F7EJ=cAc
@c<g=7=3<cLdLd<c=cAc@c<g=7=3<cN6e4b7YFhV4`CAjV4/ZSVB7R5SmShni74B
/`[Lanamc=k7k7g<g/O/OLcNanamc=k7k7g<g/O/OISY?R?^kZ02?3Tkkh3`a<U=
679[?BJITe/[iL0/F=oX4T7^<Pe7YY5dV<SAXCV=:fK5d1QU5T?UG>HAA9Z^g;nK
PeF5c7L466;>n`7:EHDj/FNDb/iNGm?1B3BeZ3ff91f;?>UZDKbP81UG5N7XRYZB
f7WY[jY[URA2?3;eOi;AB4AoAEfW7hffVaVJ17me=J>MOb[gekNdn?eCRVff_>kT
MOX5dP3MhW=5B]DP8Z]h:j;VV0[oGMYlNEL>6@YLUmhTSZ>XYO3MTIGS/FX]EU<d
QkS6T8NLFW?WHaBfJY`bf`8?[nR8AMAlkVPB?D>YDB`?2Uc[f6UN]HB/Y]YbOLHk
3oi0[7Z:>_<@:GTnE@Ka7GAPHemT=9=AkS[<cV?YWj/mK4@IWj9[Y9MIa4Q9[k;T
=?9dXj`<BeG2S=^6FBG0bQTNBKcDG>?cVGcnVBc=>TF2J=[?R]@T>C1Yc85YLV3J
V0?ULZ1lS;Nbk6]>;1O8=aJHgbSWa>KSX[;`;n6kFBXbFgZUaF`H`WEJCF9C[I6i
`3g8]fM9DNT4ib92>eEEIIjl?K63:?=0_E@Cc0H;lfO6HATBKcoJ>C3oS>ZY<GoP
^XAWL7;[0UMXB]cOSRl:Y@JMeK<kXm4kO;Fff3VCIimI5km/cYH=U@?aH61C=6a[
gGWniR_diO;^`>P<]mYmlX8c^[]6ShYoHY7BKM_RS@H2mJ5TO>[0BE?f?66FY=ZU
UdQ/fGGD8RJ[bO9f^7`/P4P8oK1`CRAEHTFn0`nUmc0CIdSL:;E5hJ0l`cD<kCF]
gN2Z92;Vdef=1VmUCCSG5Fee=>MhJgDdi`iH:hbi0kVbTfEQ;?W8lKIKN=/]_9F;
5KFBeeO`3UDc68URfMPa0m0X8QLU68Ubke62TBS1B9AP94X`4/GBA@U6XP@SDL=9
UF>_cCHe2DHT494U<;>D174H]b8;fF24E@6gmIZF<JE48f8l<ARaWP;[o1?1B3bE
FYj;AU9CGYlFS4lR65Ui5l58L?KnWUR<H4BH6?;Ee@aVHY68[bG>BU4f5XVg2:oa
el_8EMOJma6;I7^V[GkACe5G5:lVbfcEn6[Y6cD/AA7eZR;ZEDGDZhZXEaEA[bZR
GUE4?5A4_JZ8NUDAmBZ[h_/VPkl2ZD98QjVlDhR>bjcNoclbIi>_W;@G1/l1Ih1E
H0>h4M`>7PB?PnO0:f12RE54lm>G64l/8BXY7UXi/VgUWLllNlLMcoc4mZ3nfS]_
jjnYh=]_Zm3J7mmnnc??g;k[Af[I4OemEGWTR:[@gnL2KMX<l[k[bO^R[>YMOhQe
m7aRO=50lYELgYN6cVWXW8K>JNRLQ/iYj9b6cVWXW8K>JNP/Sj<B1;c9h:m0j9b6
Ka:=B2nOa>[b99Kh9gVdPkXKWlPga6Jkc9kR916M?5@6[O/Ic0=;`AZ`2F`7Mh27
`47`0SP:95_c<m>4=KbL7U^]OKT3EZV9g=5BK:_Gce1/:C2I^Vb^nLYRUebnU9bJ
LKZEQ[49LBb6aQ^BlDnoQ=A/0I8B`8Taa@UeH5>aZH?8b`8SHj_8jX;g`n5@BYlC
SGG>ZZVIeAV;DQ0NO>3L5eCiLNfiRoI=DCdgkO_NSQek7cf^lLRU=aR8NQgUHYBM
]B]VcmKOOo4IOL5/fj<gKG]/koHMNi6;Ti6;Vhej@9OjQUU_4]lmC<fmPgR3fnf1
>[?14[0B[0LgP=_0K[0O?0^>04/Z<^l7=5MIc8Pk7lkW/eI@a[cVffdTOY5>J8UX
i7TS2TC/nI2O<9oTn6^mB2S7CZ_a8gO0N[PXamoLZ];oWmZG_9ZX:9=bOX[GK;@b
SfAI4ZKFF@]AAMa/T1/?L^<Q]]:m;Z@9<hhP:F=OjjJZY60@]6ZCH`/4hg;?TKdg
/Hi`diLO]JdMf7Oa<oYaEO5_im`ofmEbNcCL<K=6eQ:Rn^aD:1YFcfeki;7]fakK
=o:8^WWf0_fIWjV:fK=Ge3[Y:oInlRMT9nQUGDWRDOkFPn=bO7Q2nh8df9@HlJQh
IRYPL<o8X]5gfK[TcJI676n]/>NHmEmYiaRWNZ8R2[VJ2J<lQR9:UCId@]cjMiC7
N<C;j7X_/3WD@/U5Ajn:A6>9A`IG]4NR_gLeWo^c3D/_joGEGiXhnK][MVJRF]/F
BKiZW@m_^7Y^OjQoj^DKiKkg7Go7DLmmCk=eV`g4dV/U3KgRYZEW;V?ga>bWX8FQ
=BVd9XGFY=2J55ZC@V]BJ4d:[DVQ=BVd9XGFb6<BQRe=HD_U8H]<=/O1M`Ug?PJF
UOc7njg4BT[`:LmFS>ej]a[NL]b`WW_<7NRC4:M_C80k80L6i82h3K]EUQoPmQgV
f[X3?nW0Cc[`T`klY0<ojL1?>_2C3_bT0coY`4ljF5]g/;K>Ph=b`m;f:Bm/TGJ@
?RjE=AcC^_kSoM6FgcEk3XE`;E`E[eVCIJ4@:RI_Bj<[ZXo1G304EX>=H1_H1OJ0
0n1il2Yh6g`8I5U8TVTlU1WKVKe;EVbGI;hTlbFI;lUlBNI;<UnBnI;<UfBn9?>9
^b9ZT`99NT`K]9Ei4[aCm>?W2BmJT0:QfOh_i]lX4>kcQF8=UFGanlnoJ?>ZJg]o
N^CU7bbjee4bd>;gN@<]BHncNn=WcUVko/N7WoYOgnoolTF1M1E]o?^BhCioELod
9K?WC?W:SEojFR:BCZo[CWD6ZS/BYddkZLNAMn?>6nn[KJb_kd36QeP_?/lQ3ELo
T3lJ`U]aRLW5=IYMbY9C2G5SK>E9FVUi:VCKW]Gc2HlDFXY_n5P9ho=OboQIlJob
e:OQBcl5]o>IeFb/<He>F?bZDC2E5o1K]:E/IEIIFHhSLC:cglVIYmGiT`8K>U[S
LOgRcjhjDfmYSWA<?^o^FN_n9N:/NSPNk_[/UJ58dVno`4n=B]mgonZ;XViOAgdT
^61nH?T57WDbO6Ui/C/ABbomMfPhUkmL/IJoY=:QOG:87oUh=O6T??iVD5=Zc=AD
dDOaQD;=0[KbB5RmXJFb8Y5K;loeOe/YIdi5;GNG>f2mY<8P]F5d[HIW`jABbS8Y
oDno4]Ld9FHNJnNbIK74JACcoMI[TTDT<_k:FQg;DQZ6S4UA<RG^/An[BbmJNnTg
]dL2hOP_`Yjf3]HhZ9X^gkk`P@MZ1m>Af>d1Uk[b2eO_F:g^mPG2@MnddE>m8BVR
3<k_OO@amB>9Ki[KlDS`87KlMLNml20/?LgB0B`59FT4<]LlBMS<_]QR[7<ae[TH
jeb<MBk6>QMSWH^ac/EHif:/Lc7F^ISbOS7UOMi/:4K;K5oVUGSdaIIS3>DEMa`^
9YQ^TPEb/a[V99Ye4/djRFJMA;=>XUTWdJbCJ=I9=>/TVWDBcCZYQSW96If6^I4h
fDE5S;NUJbkVUGiSYc6B==<TL9RkLC6>IW<IJedZ9``C7>kH2/GhEBXi6lm;6YiE
eWn[@0_`B>2AZna:/JaXK>E83UR?E=lePh:VJ^P?YfN6U4?iYRcZ2ON[kVRdHdJe
_[na8iE8=MZ=6=@CXAmmTne6gZKXTAF8dDR_cm]Wl>ghNo3]IOPfBN4>Y9mIgX<Q
oLbbbU1ZEQaSd3RFXG4<6/NPL@`Jaj1a31[7X74<6/NPL@`Jaj1a31[7X34]O9Qd
jDmYQlKbI9iIAI1@ZlJDRAYTXPJIZ44VJY296VBR1YVX@BIZT8TJI:86VJQ19VZ@
RIZ<C=A@aj20SD`d<Joi1TeGMQCPg78^ZMbJ8k=>UN]eW]0AHaWC75<W53mkaB/K
Sf?;cO3Z58>5/]I;l@lC8h5e4c[:DX3edV2FI:a_BK@YTJIX[3b@KOaI5Gc=RBg=
F<f4LYU51_ZQ<ck;3;d:Y=>=Gk4]ge8LS@JSUFlFaD>A/2[Y2MMEEKEj9geWBdTd
4XaEG_]0@f9FNk1;UGXl`OA_bR:AH;aLSNPQFY[C]Z<ngPWQRC@477V>dCgZncA0
MnS;KD</O[B`=^jeSMK88OCjE6ib>o8aDmeT?X/fP7c8/fRI6:cIi>6WkTdELVJj
8Q`@B9j3T4h6/c]2^UG=C`f]7h3Q0aV9740R1i380BAb08TL@287T<P19780RAa0
8PN@b04TLP29730TDP:YGRCBcgj_`D@i8Pg4JK:U6MVSD_4dWV8c3?b4><iZDle9
c8Cf2Z^fJCR9RCV_a3[V>l`b7SFc4=K>YG@0FKc^I=/5YX<I4XR?ZcmVK4BVfeWE
miX>=o/LA96En5[R=5U5e4g^M5m7]oiNBkAW/U<=jSlZWmCJ>OO5WXkN[/9GGZc]
jfW_D@i?9=gK[?m6WE<LS[L_n6Ug^SgN=k8ci0ojXbdQ_eZX^Se64M8Oo?W?OH58
8>;QoH6od1l>lKToj0]oP0ceTn_^A8IBJR4J25lUeI::/Jcm>DdK4h:SE]SHcf0N
F0[FP4eP>kP3?0@>PQO0DO0>n0R8S@TaHm:`<DjS/<_L776Il^W2a[R`<Bi/S0/K
hl;6^;0a;Vb<2a_S`/Jh/36^k;:biGMLb1e[c=PHSnDEc<iYloUR7nNF4FOVG;Ug
1de`1Q<FfW>eTDah=SKk<TG2m0Qb_P:[NmT7aDA0oUhYXhHBMFI9L:cS/8BR`>I:
c>]RKJ@c5HY4S]jWOmE`8?EmQP>YD<k8[:i`ommRTFCOLHedc4PoeDVfUlC=6bkT
Z4ejeg4Q60SanICQ7:G`=J9LN4IhZXcJXDAJDJQQ?W<g3=FJSI@klki>;mL_OJZ:
klSmI19afLJboWG2>UC^6O8<`LB5i0UkNhT?iX0c`2Z`0M`8KPL?P/O1Ln0El0O`
=f3U@WWT@[bO0>OWAA?U9N<bTZ;UM<UV?_F;9BEY=]8@<mT`UjSiP`3VZZkakRK;
/Z^MjTn@gMleHoCKOI<JffaCM9hT2`IWc[GEcikCf[ZcJ`T[1;]K8fe9Eg^KKG;W
6M@B7Xi5>]?^NO8GdV29o:=7NKdi6_Mc3__l:C72Ykoo5mS<_khfoRn_9GVbm;ok
Nf/c[;nb=XO/K1io;741Cc8/dTkFC^5?9gh63g8JKfon;;Yg1YWKDVdIOdG^;>e/
[TK9/kk6ENIcEMZbAJNL/G1YH^KUjjiJLn5EeROb=BV246JZJF0aF0j^09_1;N1N
/1Ll1@j3Gh?gCH;8glNdND4kV0HFPnGP2[0Ig0;^1G_1Dn0`n3EhGhP5:X4G]8=Y
H35H3Zh0Vl4]h5j`5c`53X=OPoLU>02E`0_J`CB`62`7Eh3=h1I`;mP;WP:7`Jo1
no`MD0eD0RmX1m?0H[0LG04f7kOnlDD]>eJJMmbnOmbnlOOdaW`o=NiccWG2O1gS
m]?SmS_7kL_O61ek?MgSmW_6kON>fcM2dc7Geco^lbWSmZN>falH]cmmg?j<LO/c
and?S]^O=Fiom[Sm>N?fihkKWcM^Oojho@GSmWT>j0Cj;AZgOo:hoE?6kB<S9ocn
IlK]4m>Ml?UYhoIieoX9Wgmfg?jBLO]WS=/O6[NoM=cn/W7kihkKGc5^okaannN?
fkmPg?j5hoIGS]]O=FjO=M8CkWO=^?f;a^eO?6koTW7ke6]?V>nbLO^GSm]7Udoh
oYGSmZlJ]fol4MhanW7e^<oGSM/go<6HkflHmoW6LO^Ka^eoC_Ko;o9jB1/:IFiT
LgAbIF5]2VE^I6mRJPXb=20`86mRJPXa=c8`<PYUKVA_HVX:>20`86mRJPXl?20_
E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P;d9QLfE6Kfid82mIDeMIDd<[@de2
F34`82m6KfidA6EcHg9YL7A_LR0b=B0`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^
HfmTJFiW82m6JG9cM4=XHG8P=C0P;daQLgA3J65b83D`82mGJFAdJ7<PFb0e=cDP
GB0n?PYUKVA_HVX:<SDP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6
KfidCV5]IB0_FE=GFE=3:d==@UPa<20_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>3LP
;C8h<B0a<CTe83Lh<Ed:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=C0P;dAULf=U
KW@P;C8e<20_@f5`B6EYIfQd83Hf=R0_DgAUKEHP<C4d82mHB6EYIfQd2SD`<20_
DgAUKDPP=3LP;deQN5MYI7AX834b>38P;dI_KWA6JFaU838f830PDR0n?PYUKVA_
HVX:<SHP<21_HVX:?3`P;daUKVMdJ20b=b0`858P;daUKVMdJ34P<SPP<21B82m<
IFiWM6Pb838i830PDR0_C6E^IgAX<b0c<20`858P;dIYK7AULPX_AVaQM6E4IF=_
I6DP?Sh:LgAbIF5]2WP1kGUW?=aMejjBR=h5dOh8dHgNNjoARChH36>6VM5kA4Sd
5TCDB=@PJXAXdJ=64;d;8TRR]kbCLSogNcm_>NOcnIgi<;?gFV]ONiG[fUn6PmG0
V5o92N40DDO0dOa20R1Y@4E?fD8818108P8PT30Q1hL950f3o6DWi323855@15cj
?dFX825P=<JV2TIS0_D@L43K6`H8R@12h]924]8P420<0TUQX7h58Y3BP2[H1nX4
j0T0fPPh14G8XH;`m4M2GEcAV7_nFP9LS]b0T9BD1=n_hh2B1`@9M@C30Cd`fQGR
PKWA4@`3S16>D0SJoal@G;:^J;BW]:2P[jn_0=P39H10^/Qcl`6nD;@[H0A1@I0n
42OPIlV0?]P3lZMT0D8>`<@ER_[]<4HhXgg1B0R0<L2PSQ0h2W?46nh4@@:Hf`5S
;EgP]RL4oS]HmgL07o2W>H2@P=2oh?jLoPT4QOlj37IdA7QhP^7nD;P;h0b5@H3K
j[X2J3ld7`26>od<1<=@24`jH1l`50If`0ClBQd<Z2/I0V1<TokDQg94@SgA:04D
5?JcA/6O<9PfZl6ME10N7Q0h6TGh/dYE:1;RR4HPo@Go3=LMS_251ojeLhK2WIao
=/?9fe?@50kelXIXZ@:oHc0V`[m];Q0d80H2PBC49@685`3aLg@Eo7V1RKlW1?SY
5?YYa]@@7>R9l0BL<FE0PZ7>4<`?HB0:k0<1d4Q_B73POgKlLdLX90@h@AgAP0?4
1@XWo1/MHhHhomiSiXn4nP5F80a1Q@0<EH6oEcHH:SXQh33o_l=oSEQ@eN;>7@e;
gSl=n1NF/S;23`ST5a<7n8G5@82@T;PX885I1?lCa`0<oE<Uj6mP;KPc0Y3jWBjV
CgnUk?=K803G7`Ua0oo4dTMPV0/1^?hV^SE83>B8nA;j_jHkl??8OlObWbSoAj;o
NdKZgS3H[biaoFk?Oo63?J0`oclA6>IjXc4Zd4=P]03ome1cb4lE0ec:29SC_o^d
d62<5YCP;QPnofTS5:D>mH<h6D3ASZjojO:k_JHoQ@J3`R4621Cdim<2l0]QWY5O
Ho^G3b=FAgO<lh72L?:G2h8Accmk[@IgA3SmE9T`I/9P91;/ChPI<VHW1P@:HNCX
1?7kaF90D02>@6?P0Daa`H0c0TWhLj8HG46d;n:WTO1o03I6HnP>AS[mjjJO>CYj
8i4HmOdR<RJY_oJoY0j1n44L2JLV48hbmmbZkcDOEbTan?:_3LV=LJbIIg3c1dhQ
ggROTUi;hjilLWL1NJRDe]M1?[^RaWFP><eb4ORi/OIJe>/D`jJcX7>k9:?A]BK2
Sb?G^hL;?b_EM34A<?:K::h7GGP5VHFkhcIR]fYci7UiBi8J550MngIZn=EdULh<
g9mH<eb_5=LQ>RmmcamW6V/MG_B18mlQNib>3@o=chC?@kWWAoKQh72<<WOh1h]f
4RmQl7JLb;=0bdGQn9?aP;Ub4f5D6oe=NT/j9]`3bX5AcT3USDOJ]9>1aLmS5n@V
Lb@N9?A>gn]<7]LaXfL;<J13gR_QUl/:dffU^]VFjn^HQHBI>@k[0ibgF6[`0b<i
RSFLDb[Hnh[]/QVQXBLGk4c6bAKHC[a_fYWK]WM<FgV2TQ?XY8GR?Pei<1o:DBfg
I8N8WioP2IJ1AcEd[jHiHlfcCn_O__ind3PoF<fX3aEGFaQXeODSGn3i4KlK[U]D
d7>dQoFlM2NAWbB]`M2IPd7]A/[^Uh]W[HV^OEIeEM@7=14Si7H]D]4[8fSQBi6D
NXV_moRdQ6VEBKnDID_fJVL/P<JY?E2<YSSV8hJWCQKK[8bSG@ZTHaOI;Em:5FH<
MbRgAKm0S68dhhQ/aQh:I7Z6fXd<<RXl2EnEg<VAAVa:=iSNl2iDCK6dl/Rd5N`5
ehg=[XM>R:KSel7fAG^Cajn_XGEU@cQIc1m7U__ZPZEL:0g`fkeLU`c37PoUGFmc
ljTHiHkL]D6mm39R^aRYk8UT?dn4k;@a=JBMG5bee0Ted=a;@ZYWbAjYJAMDWcfF
HEPL5M0?nE`BISIFiHF_Zle[=h[_=UJkC8Rn_>>S<eG0lPIRkHfOZK]Wj1D_JiJ/
YC@ANF?[A0[LO<e^oQKWU[YZPi@6^eWC/a=57oN7ONQG0VZ<@@5U[IH5d2bI7?fG
a;MeF0@UCnWIm_17bD/dUJHUFRHDi=W:LYiVdj:g7oGib_2<[TG3a8QJRMCEBIC=
Edn58XfIFBnkL0Z5NNZf6O0n3=Xca4Y:FbBn3_l6<bfkLNgE?Jf2O@D[gc:L6l/3
SPBLUYo/RnQ7Bg9KiZ^8DDjJ4?GWjKN^_n91[Fn@_1l9=g6BnZ0<GRb<8KlK>FdE
?`1>^_W8YEZXjMbIk9[eA]Xed2J1a1MV/=6`;@GGhg=MFSL:mWN/7[kc`Tg/CO1g
b:FK@C4oATdX_nQNBdfa6@T//bRbog4ZfRFPTNI;EEnn>Q=TL2b/_>DbFn_kgL6m
CKdZQhPXG;nlb=U=9]i9PCdAa/H[_Ug6e>62/ih@N790`G<b_o<UWGjDR8[?f72E
E?QiDl5I>NN]H_P;NV_kJQ_3V7/AdQ^Tbg>=7N8`NSS8@NZnQdgcgUNnch;CaLn/
km`D_f756fjZmY2mneF/G_k]KBjBhFX1eO<UgL[UDS[[0ihUaN<0TE]5ccU7d/BO
gm/CCYo5NmS:LIFG:fgo/G^HOCFMj/:UH7D_CYXk5fEOLWb2N`JiIbDYf_k@MU?i
kFTDgO;hBf_=l92]>eAfQbG_TV/_JO3?Z1`if/Q2^:QIY`VeOBIAY6C16CeBGQ>n
jb>;PB]ih_LY:hI@@bTDN_Lb2Hhi3OWON]kmM>/1il=<?LiZREZ:AXY7J<^5/b_F
B:K@8;4d_J9GHV`eMgUJ:/UJVKJW]fB[HXOBE>=SJoRJM;lk^o6V9Vgg]kaYOHMm
n3Vg;i_=3mAai<Z>FkKPKJDh7Kbd<LDf4D7HijBEY<I3`0Nh]JkK[7Oi2;BSoA[a
JDX8MY?MeM[_`0XZW`LkA@W`@kB9?]Gd7:PTYUd;OBk7DZ:cL[e>UL@=GZW5iTm]
4LE0?:]J7gC<fI`OoOK0GGh3V]gL<KE=STE=iELEnmVQdK]3PN7ioM6GbKd0GnJ^
FB<Z>j0]kGa=bI4T]8U4PgV<^:1KeQ5Fd[dkG<lLH:bRfN24ne8g[USlB_JS0GAG
6h/ecZc=R4EN;lcU0fko6oMTVc_L4eN@D`MG9Fo]_YIOF9C@c<e[//O^S;oF77Z[
/ijK0TWhN[WnOGa=[TKOA2G>/`9Lbi0/UDoYQ36V0UM8e69DVYI4LZl6CkQ2h8lj
RiKEZ9;:FDo2ELj]o0H6oB[P7BYNk7G/9]3G0^Ckd6?cBL6_d3FN20DMnnVnW?a>
lZT;QQo1Vbhb@je9eFCU:HZ5Kf;U9c@[`l[K?inMk9K<N<2U1X@bCoVSS]KbcVQ:
[<RCLK3;_gBA_2GnQ7JC8<8GjM:Klel>N7i_WFm9`G:_@G7me8SJ@1TZogeei?>c
gNdIWfPcmG5[9EOgUhR<nXZ[RnA?9:n`h>5TG]WMiL5[kFIjX:me`m2WB4XD9j3Y
a`?AbB>?L380;/W=Y9Zm]N1Pdc>ELnf7k>jP:IO;f/77TgV^@__K`^TaSAN5M3<1
3R9G@B]4k`khjDc<ZP:K:`V>kCAg4f=/XjaJ85@`iIkUII;dN:IcdESm[i70J]]Y
m?E6NOUF>DQ^THQQbPSohe/Pom65;bEd^O7/1m[hiP08Of4^VT72nRbB4[dWES5;
;a:G:/LBogJXVOkSjb^daF@M4d5FAXnGG/Z;QF_5DMd[cDHf713kTK]F^?Zc[[RK
_C?^[I28dR8j=W7]1I^T753?8CkgQAoMRnNZ83Ig@YUZ7L_]fYb>II;[1HeMOIcT
Y7e/OJODR;A<`cn<[47DRH]l@CmQQO5E8=]ef8We@l36_KM2dX``laQkMdmYEdi^
n1Qi09R]fXHNlZain1e`@Hk:6Ko9FGOgEk6NG>JmEJk?LI0<6fTL]B2Ib=@[ZGYC
6o^2lV?A<RFDd3=n<B>6^`NiFd:L5k8j9oCm<E77I<;SJk8bXDilUKISh/oFW;?i
3=XlQhZ3mR[LVhdTGd_DkC?;@hVRlJ;[Gd80fmIk=DnbmMlG<2XfEKUBKVCKEeXY
ZdNec??YLWc`<6Eld[a1EJ/<2F_V^EW50TOh;HWX0>@77Mo=K[IH5EReaei4ISRK
b]2;G/K4ENO@6n:i=Gi??[eGTo@@cjDYR/DUO@4a?d_2b/5TNX>j[MWe`K>BYUV^
3mV0l<56hfA^CN_;R88R?V2YMS7ccFdjZi7Xi24kJhEhLo@kfMi8@IW6>>8j]WDS
aQLNLadE^EWL5HLUe5UZlMK8GW<Qh_JadFA4j[<A:RcoUHT7Dmc:0`og[5/DYeg2
=f>7]ADl03D_[jWDNo^BX[HCXog;I:fSZ[WeS>1c:@WRUL9GKB>1;oZ:/RS;;5U[
kNciTM>`Z@BNgBH_k;]IM3V[S5>_?ck<Aa=OdEG1MWU?:0egd2J8?]EmgNVEL2>e
1oW9CLbfD`ZgE=o8[4JKk=<;2@S=h[M4N3G7m]9`5MFMkSC_G_A4j2?VVB_A]:;M
[f9FI;gHc=7:eS;iB/G7Efg>WcjmbUam`>1<enO[kanTBIdO^7GO=>Bj;:ae07bY
miGYJPHaET/Ha@iZI[;ahb:IgFQcimW@^;cjD4aWnT>OI<>X?SNbg4^:6cS9YaGI
hS@L>HiQ^>b5?B5eRDCY3moMG[m:PP_1NOlP:NXFN<YHj?6gHDPD/=jQC^A=P[:5
/]5]KTGjeoXVlZGFAH@@Z>`mB`iI=^Y>]VoVHkQ`Hh_PWNX]eg6?8c4DXgg`Y5l[
X]C]gKWJoJl>9]`kI9ETNFaamf_Tjg`gigc>JYJ2K]8:R6jUl2R>XAAV2:77dL>N
F;D>GL_FB88h:E:U/[N;U[8W?[bUoGRE^RZ[CFU3_<E<<i8h2MB?64olH`ClE=i?
MNMbgVde;Dh;W[;FF[/ASFC9kSo]YmEfHB3>KU^BGYmAEJ2kDM8?95oSb_YfPj9M
h=4fTeRLQA6a_N3<jI_R`6]BmQFBRcAT2C7;WM?ZU:ZL^WL7P^c6;`Gjb_>BOL1K
RlI[jC8BYQ`3kS:h:k[4b/[f>fSg`V02]Hhe/[X`jfQ=8i;^@CKec:d_5^AEDD6c
o/>kgR5[QQB^INj]?Z9VelH:lk1Y=RUec5l?ID]n;Dh=kA2QR/LnXaRoLfkk<HWo
RohDEg06Dc3AN8[0mbAcJ1T=^?3m?@HiK=n88PG6/Q/Q0dl/LDG;PIfM^UemlT5i
?iUidSk2XY3X9hj2NIXK`fFlc?437<XNVoGl4R?4eg><7`__G]cWnMZUU]Z3l6:F
JHdNKaXFG:N8ObfnIEE<[4/n/D>>N=G>d612o6dF_bAOoD5Z]KaL<oWGSi9km@m_
9^KT>Zg5L;:3F4HAajUXKj_J<L?1PC<edaiFA[Z^MmH/lhTX:Une7mn?bb^W]/EO
UiU?aQ7MYc:D923iDR=;c>47h`aW:2:Lf7m1_Q>Rk;X/]jQNFk309VcMJ<>g6S[f
DQ49hBXVQJUoh^UjN4ORO2Y^nZ=m8M5;Cf<5SUO@X7La9nPP;2_lXn/>/RL<4WYb
9doNBm2RnTKPMCO^SY3GSiKj2X_>Tdm6]ST9>^bXQUQaEiiLLa4]bQOI^9SCh<@B
m=B?j>0PBf>JTWWAS4iI9l5>UlJ>YO?Lf2;NXSkY2?KENda38HPEB?1/^3c/:DS0
XBAmaHgELRENDCJVL9gTk^5UP?l4k0?gS`^fJV1Vkd0WWfYh9J9]c]@3lCic1gm:
^13;4BLmV3//NnEC@<ZR=;d/aL^SgH>INnXW;0AiR8jm[PSbTYcE3@eM<_mnTfV9
Kk9Z<k_;UfeN3la3E6X;CSc^d7nGn`AI4G3R>2EN1lWoN2jc@=FJd=1`LoF[kA1>
WScOWBL2C>YW/jV5f8mc>K1C=MkB_ZIfJn7Sa=ZiK/XiI5aN2R;KbVB8;L/`OS7X
dV:mlZ[Sk67VikWA:kb^TP9Ae:amAKD:BCm4PjobMPgdkNMWk3ZY34cTbaanI]KX
K:Uj6UKHgFG9[UBKC9MOD[?kWQcRYMHXChKCJZAKBW3g<TcWXn;=X2UElaNI<F?k
PPKj=GRf8fTR?22MPmG`cLj;fNh6k^0ag0[]CCdG]_LgaDhU_mZe^9BYX8AEjRCh
M;9cbLIc5?27VXJ6^O?Fdj95ihU?BFN5f;4k4:o;7SDfd=9X/EPhIQ/LO@aid204
?=g41gnk^f[k[4_dPZI?W6T/UM^=jOKcJC0=d0TV/DGhGlCIiYFmiiBRFTQoL83o
ZJN<Xj1EE]Ig^ES>GB5e27OVdTfag228dOg`NZSXDoG;kO^XH1j;RkLOMIjk5FEn
MoBd2@g9U9A]Dea9K<l@ZGoZe[PVW1eeUb<=FdY2OfS_IT18XVe7nd<LN@oM]k[j
:e97oPlnekCCgmo6a`;0Tmah`bbVimbZ0PZ34ePCD/gIULjRAXO2YK_aXaJ=S@<T
n;k/c6AfAP4<n9H3g]aNBh^1`2WE8NT1_XS[R_7f@]HW0iY52]Gn[V@o?6i9o;7]
C_`DSXWdS[E4@a_I3hS>0NNAV909ib`i[bM_6ZRe>l_:EET]Ie[6ME@In]hk]Qm]
LJg95US@mBCB2FA_/8aXKSJBR6QNSnk1RRcACSSX`3F@>4i>Hgo7W634nl[AM:V<
bLAT2I/[Qi^UoUa=amIYQZ>fSNgKYG6<P4iGJBiWT8AGU>nhaPGmajcCW9^;IPm6
mO=K?Uk2?=j;N`UKJmd?GDb?OCf;=MRjGLPF[@PFhNhTc2?2eYOHd9JXHKWbHDU8
XVA]@ZLfP4M=QVkQY7n@S/8N`H5RY^XcD^3T^4k[gdhKGFYQWZiW=UDE[58bN<8b
n2kKYGFSa9VC[mOjhlC^mdEIJl7>kK2IFX/2VQL:h/V8hIfgBaYfUo=QNNLC7W/Y
C8L_VkKeHJaLHe?ISgJ=cSjXSSOWf?17HAn]6Wagi[jekG<^nW2h[5e=fbadb4ZZ
eN>I34kd=S:A58W36POI7]bFZOFcOKlC<J/OTC6@^EVNi2IQoWb;?J_VOC;Nf;GD
bOjJ_YkGbVHJG:6;d5EJZeF]8W<UFLEG6b]ILUGRQ`ZEE9/^F1Ba=dU<nSE:?U?V
Qh?dDKYR1e=H@i]9^RcO_Aobaf>;CkSHnIcR4>Z^8ijYEKkZ;PSAhZkEHAFan3[T
nhJB24_Gl6R=<_2X?@<m14TEH3Qdk;KVabmBbUG:J;n59J97eTLE=5Nm<PLY;?7L
OhVRXK:Ee17:>??WLA5<gNd/WYHXgc86R6FQe5I^_JV>WAOV?S[?2>QkIekhFEQd
/n=X8B8UHXSRf`iW:LJGR8Ze7INUngR=VE/SV_2hP?@=Cg3A`QFfkEjD3FMjiLbb
cA?gkeljS6]eMofgind^gHkOIAQ=e/_^[P3O1Q[7lI623FG]]5T^emYWoIUFiWFN
l]4TMR2XaH`eBMQeL/UX[CR99l_Ye_LM^hScj:mnTi7=LVYT8Kob]WYQ^E]Yj]HV
;j>TX[noXO5Wkgj:gMAQRh3;78o=:A6obOd7D1gF^1LXkiRAI:NHVRTi99g:B`^5
kk3VR;@1/e1c9oni6C5]//BJd@ggfLnPcj?7A<J_Veb=ig@JEn>hGm5L3F<>Vc`]
_O4P[@kfbV49]LM@MAV8oEUJ:k3FWQ<`m[`Lod1LSEf@TEAaImjU25MNZ^AXI10P
WdD>>[=6B3nMY?5MQ9>bC<^@=JH1VhY:YcX4SaELhS^^j2MigMm:_b::EBe9c]fI
H?9/T:3;4J^=LZhh`lRhLERWOe3j/k_XdnoD/lKhSh:WI4AT7le/mMO9KZD3aZJf
>4<a2@S?OO;J7li/HXY:<@@5jelM_:Rg/6dH3e_<9gS<KRL`jke0Cdo`6Nnif>7K
fMCUPB8OEVcaJoAKS1l7e6c`JP@UhnLkfbDSKM@dTVHF`5hcCn9M4X/l2<I]j_CP
CgnTho]`EJUF2mK^Cn/jU564K/I<>Rg_CQVmT9WAb59@06^o=C<QFk[d]mfHNO6S
`NFYAlSRHo]ZBn7HSJFAj:2HZb>1Zd[JS^V6A/N5a5i`9jii/YTWoYWO6PhAZX?f
9ZGJ:PUGI[m[APDHPFOgNlJH3<j[;ii>YY9?KSgXmn]nXZ;HM1VKX^Li96^E40LJ
ERRnP?C8h5RJK>dWl4JF65TE^1nkM0dGaOfPYXTHYDd5Ghe/IB_e8[EmjC2aEmFb
<=E;`;=b7TYo^HdlfYkj6U@Q;Me0KWIE?e7iM[]Y06WO[:K37URSDUFC]?;;CO6K
XVSMiS[bBVd7k3[2IZdMOBdjUHTWGWEP0Ie<2[k^5lCbHB[9oXB`=7b9FcTNcRU4
W;F8OZ6^YA;Yb7GXiO_84XXeKjIZ4Xof>HSnL1QfKRJ>XY0<X:al]Tfc4fc9UOn1
U/60BZ@=Fmki`BZnONVnQnnI?nk7l^[5EY^DH5d@_QMRBG_bB`n@^Cne^dP_^SYW
YZ:/75jRnnW<Ke08IEMBC/mU;MboH[WJHRT`=T^XXG0d]l`@_PFiTAeKjeeO;kU9
@RJbj?WXG992eH/_YK^5lgR>c4Y4SgQo2HGGRIh@Y1X^KGmU@RccJBOi[9i<AHHV
eDIEmJDgJ0kWfU?RlD;3Lb^iP;3;oVL6nC`j:ZINbNiiF:T9aH>nHAmoP28Bh5Pa
f_L7k]hf?HUMjo83f_`7NCdA[?Ab3X8Kc^Dff`V7kOSdEMM34WY0[/Xln]6V/clD
Bfka69]4>DW99c5o3Km?beNHCQH@0K^d`;M:Gl3JjI:??i`44S:NJB]bRLT`VXV?
h8i@f3]XYVS`[`iD`3c:2Xh/]3Tb90Ec>ZRmBYYW5>[E[>Wk`7Qd@54^_hbibL^7
jgDGSHK`Q2]VUoYfEjS>6]QN<hTmN^Wnm<So2Kn[OORl6jNHge_kBe@c_Ph>6iZb
>Jl[nBa8TdMI>oOH1=O7[>/eX`C[9hkFdo<gPFU]Uh8deLmDmj]<l?AdI5k/9ND>
/NZ3_/d[W9;NlC4f<23Fg6;n47AofoF5@406ab54VQ`?DWMPG[Fe7b:=edIa:;lB
0X_Q:iF>^[bjTIm89aOej8M8Q:5lZiR6achHmn/mPj7_^cDe<Il56MceckG_BhUZ
Wo5[7^Jb6lecZnZ4EZZ_6QM/SU1^mc@/MO2/TD5[fGY54nho09MbbPX7mPBJUG;h
dndJb6Ii3RW;4YHkM7jBcQY/Jgge]QScSmConR7lGkdHiol?n=fQodOjh0R3P95X
Q0LHjDkh7b3@^18:IFiTLgAbIF5]2VE^I6mRJPXb=b0`86mRJPXf>CDh2VE^I6mR
JPXb>20`86mRJPXa=30b2VE^I6mRJPXb>B0`86mRJPXe>CHe2VE^I6mRJPXc<20`
86mRJPXe=30:IFiTKf9Z2S4b830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U
82mDNG1U<B0_@V5cIDI_KW@P;d54@DIFC2]3CE=I<C0P;dI_KWA4IG=SLVU`M6mb
83<a830PDPX_AFiSKfAYKVLP?3`P;eAiL6DP;dE^HfmTJFiW82m4JFIVIG9UKV=U
Lb1K83<c82m`LVm`IG9cMG1ULW=UM21M83hn82mDKeE^JF=_I6D:<c8P<21B82m6
JG9cM4=XHG8P<c<P;daQLgA3J65b83<c82mGJFAdJ7<PFb0g=cLPGB0n?PYUKVA_
HVX:<c8P<21_HVX:?3`P;daUKVMdJ20c<b0`858P;dIYK7AULR0_AVaQM6E4IF=_
I6DP?Sh:LgAbIF5]2WP1GI31K/<P38K_?8F?gJ4RjATQCIdZiK1fF]H78>14B0/P
QacbmS</kJ@QnL3onc<oU^O^[@/nPobPJ7_<<?[P29NhTTDHL?91]2M`g^KmESDk
Vb@T`offI9bk<4I@BP38CdJFC1/LGUdLl:EX=g98?Ta`^9okZ_A[B]lhHlS@2:g1
hLSSgTfjVQU1E_CH>OImgXi<oGElK@V14c7AoTJbdN6BS4DbHD:QVTJ[bdD;3>jO
]@?3^7NNFZe:=GaZol<YJ?WR<i9MRCQ=gD<=FP;hP<mEYIS:PkEn06fJL10:IFiT
LgAbIF5]2VE^I6mRJPXc<b0`86mRJPXb<S<:IFiTKf9Z2S<a830PKf9Z2S`l82mD
NG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;d54@DIFC2]3CE=I<C0P;dI/
HFMc83@P;dI_KWA2@Vmh85/]=S0P;CTi<B0a<C@g83P`=Ud:;dUdHFaYHd5^IfaU
82da=20_@G=SIFid83Lg=B0_A6EcHfE^M20]>CH`82m3HG18IFUWJ7@P=SPh82mC
M6E]ER0d<20_F4QUJFMXM0Xe<CHP;e=dIFe883@`82m=HGQGJFAdJ20a<S0g82m6
KfidAVU/IB0c=20`858P?Sh:IFiTKf9Z2S<d830PKf9Z2S`l82m<IFiWM6PP<cDP
<21B82m<IFiWM6Pa83<f830PDR0_C6E^IgAX<R0c=b0`858P;daUKVMdJ3<P<cPP
<21B82m6JFadIG8:;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0NehIeACOKh^0]:T
8dQgPoBJP7CYGGY_DT8840P9T]11NYGNY2=81`FTMjD:B1NT:4RCSPP8Z:0WjS_c
WYUkki[knJbC3c_kon_UNOK>2RNK_Y6PXP?:7ZJ6@V84`D8PJD1IalP23090854Q
44R4Q9?C68i1`?hQ9n4dQGVPhBRTm7ncD?J0@C1HV@X4PcGD@B61^ih802`:P<FU
`A;B810P0P99HD?m=TAiB0<Z42nh0j0S1=a58F5X4TiUU;^_1mc96H?=lhmKP0O:
2h2UY2@4O[/3RVh`3cPDPPAd81QWV1/f8aB208a@D3P<ho/_8GS^>6<`k];2`]kN
gT8@=k@@b/=9SUL0l8ISW05361[Vh@Ec07je3>Q2g61o]Ba4`PTH>l?AOaA6:4N<
=l@31V0523PDQTASGCbA3S0?09/M<=;D1_CLHLPoa]Yo30B0_hH3P8G0o`cgUoN_
@73TKfL858YbLhLPON589l0ASX01NV[J@QPOS000@C[l<X@Pd2Q/>A0_21`1/LLJ
o2hM0ZPY6P0@k93njPl=mH2kHm12J3SREho2_l9Pajb:M516^KW1T1PdbJl^EN0N
<2P6iN4[o=MbGI4XKjCo?dj>L:B3hjmQ>7Rj2i/PhOLmHIXZ`1lK[8STKiTC30>8
PJC4aLG00>`n0?>1>P_oBV3/j`h3ORUoRk4m1?ZkXm`1Af`K/42h8`ckAN:?QWS1
08b79bc@okl[o_E40PH33W0X1[27>L6A97m7ahYQSWo>f?ek`7d0:a0FX6002eGP
kc][;1@MD4R4kmoV_eL/K6ITHFjYa?oG0?hIBdT9i@?h2hY80H9BhR0030J;0a8B
HT3P_lKAQl3ojQ;dMf1=Y2<:T?YC;WI>obSIj`m109jo:<@;o6//GA@F^C20ifnP
g`>9PJ3H2oSo6nk0;iOo6lYoAOV?@?ogR]@l4HSODn;i<iko@`maPb=lok;08]LC
PfF13P[;1NBoVi[1O[4Hh=61>L0mgOiMZhV1H=VPR7C28UX@O5/8M?_?=>5X=KP?
c44OSX4jod7=7kW9;khQh4RH?PX=ooF4`GYQWbJo]oM?7IJcD5O/D`B=QNI_5@c;
XGlM^BXBRW;hACHA<G40h^41lBG1kQYk4P?l`EQF>/1lOX<I41I2XS3Hl02fad30
4NE1lV^a8Q:0/;/7bQfkF<mO5bc@/GZBodL>8`bF010?QglVoED^e=?30l_7gm36
e_N?lfob`f0n<2S9o2`::Q?^lSblhkaFTLUKL6>DH7VU:bK9XSmJ3<?em[6o/cIQ
]_[DOBDkQjOd8hodibXR9fL3V?P>c/Mlk[g<3EW:d2S0h:Sf[bTM2QH>OCenj@AS
MD0a>Xe;?8YIXoZDK<12HFN5KlFMJSIk4B7A8k[ik6?aIAMjde9Z5g03BTlYfC:H
<?6:nEfk^0l]f3QF<<<FmbPCZ3f/<Sf==Dg6;g4O`Q?>U3[R6;kj[UTUI0foOolZ
Mj3oTNQATEI_SOSCB1Z6jgigfO97DPHIJ9=ckcJSLKRDa4jE:m:Cf1U:g2:iU_3/
99JnCaL=]2L?RWXf>^TZQecCNo2jbK<N9CH[VmncM<A/^iiSo5FHS;hU9LIIX?HA
Qa9WS@?>jG3VYaYAA44_?Qd[@53O]OQCIaYEEWiVXHfkd1A7n21<e>KS1?fiGGaf
<US4>UdF8CWhhHVB^3j2eGg4dFcQhThj@<?8BJ>_RJO;i[;R>G9;@>S;TgihUOW=
E>C9E/^[S^6NZ4<Da`4;kEA8TWUWmVkOCW:cY]SY6bYC?UEaC9gFFeBg;FmRO^9d
T651?[inNiNjS:F2e=`4Nj:Y:4FQ<MEKHne=W4aMHP_Y2<GPJDYb6]N32YIW2mGR
[ao;Q[K8YT/6Pah/CQaNDC7HBjB/Fk]Vd??eZTfB_LNQ/0RASEI1UjFcGIT^meg<
kBAhdfkBaIJBaEC8XLC/DX7B3i<PFi[b1oL:7>>o9gcI?6WlE62^F1m]RHQ9jih:
F[=mlYZUdg8PPCWcaLANKbMgnZJ?A^>gDoa36_]QMNU1m_0BA5ECXURKl_/1fQPC
Z`68M/M92i57cf_7YY>_Y62[<iWKjb7^=U^=^YoL_eONEe81Z2Vhib:TA=NNjPAc
BOWSTdJK1ZV@OI6T9X=<=8J:c2:5L9`MVdSF4O9J2gA5^eHL3e]RZNZoZK/OW_Hb
_jMYZf<F_S_X1cg3:`UEToc^YBojkX>`^Ikh:em5E7OM`H?MCF^cnd`ZXCZ]1=4F
]iO;SR=KZ8X/4VMN5iW[ZaiZGhZ/fHZdGW_JFX7BB?LW0Mo`VF:h?[C3gMgQbA3@
SR8k?oeVYW^CaC1K=NfXM3n[=G4Jmn@kEmYJ9^:VfTnjNd7JE;R6c^1W[6[imYm;
Whh7lTLQb9C?[H7BT/DN7Z9`IRo76E@H_n<hOJk>k_k=n/0cQ3`cU6lYV_gPZDf@
HOE7jdZgb7G:=o2bL:e:_J6Y13K=Jg7?YimogjCoHTSe`aHcKBJCeOgjLnJPY`;?
[DX<gn/bV^U[9Xmco@?F_W`a28B8KZRE8o3B^hhUOO2[V@R;Yc0Y6VJ:iCe?EfGZ
fAI<UbInT2Vg3El?<dGE?e[dJ/_OBi7_ZDnk:I>FFbLklTi>87aP[JbZjaikeMNV
m>`KThKkEkd<UM?WB_1c3EBLBAS8YaE/1O87jDIb:CYMZNWRkAdAVhZJioXf^9Ge
FMkcfCBU3YY36Wj^?=0cdC2OkdV//D<QNdK39_ZJmHknFV<EXfS62=:3DH^JS/9m
hCf_UhWSEXF]gnMHFk@im@XEM[<d`R9CZNl/jG<Wg7db/QSTUC`S<<3A`>i/DZHS
Oe:o:knBj/hg6bkQAOkfQ^bR?QPM^:I>TJY@[9/RIW<XVQiS_54_jMPF2C3j6YA6
QKGZlHHgT5F39:HoCW6BAa27Zi<FOd/am7]2Lgc/^>dO=F53YN;lk^C>NY5oE]JZ
D_[8cVcP]aL3loUX4DM^iF?OYMEJfl5WdllD[:6/TZUeB4J9nmaQ31n_J4EOg7KE
Tkfaoj=:HMH4B2UoQa1h[hmBOKQdhj<[kY//?W89X_]hEP]/17]Wgi[7i[JVkj7J
@fgNLSAcaFdL7eUCBB;B4mNKdJeLhN4_QI=FEfeh/mV<=oZ28FC7^2_E1o<CmB]d
8Ie6k8DbRE_Y5ihf>4Ha98YRAeWRB[9DRdENb<D/hcFRYeV9MN<Mk16CIaDde/84
Xh91POkAT`=32PGC6O`?VK?Qi5L^:j2@<GOTd>9J`oB76Om:<]f:D9a?cYcX[iGK
QoT0C^_K5MeR^]3eSF[CQOFa`K1^B4FfmLVFo8`0:NknTCfV496JjD`YW_aC;mZ[
akJ<`73kMKeDTQ5PPjNocfKPOTKl<XWY[=E3o:cSYDa9_FG6E_O0^]LLZi@[ZBmE
0UfSAXZ_^`bSb]3K=B3EQF4OW3/QOFPHKUgm?/ONCeeIWYdc=03f_/BKKJ/^He@l
OZC4D7n;hf=cZoC?cSNl@id9Z[OV]TXL^:]k=kZI15^KB5n9h0Pcm@>LWa<2XnJk
VN;Vg]dPMA^9Z;6lH>`[dRJG77ma<Ql?7CU^74MMWlN]S/gAeRQidjKek^Bh:Ilg
l`_QoGcn]h]@2modo]7fTX:L:b@d]SZ_hbk]11GZ2D7DYPBGC=`W^N=e4jLE6:?b
XF8:1oWgMNJdn3@lHAIQ4GeW[[YVSAH_m]GVkV`Y1MIWK;_F;oHB;Q_^lbc<S=^8
c75BPW0E;bkgg<;KLN;6:;HA0FiQZ>UGNaFg6@`ffVROQQOji]44Y2H^N=fTo/Co
8:VhP;D_CKDAV_3VnCaNR/k0kU_QYjL/M;^H^@Rl2`eHM^Bl_W;3]YO^`BJk^WPP
JNTNf@5Q@Kie8kQ@lDKBRkPdoX3=FYkeE]>Icl^aj^GE28U@;DLV/n]nBah5]_^b
gmGIoKT[Khm4V^/0YCcMm;gYMI6O6?b4gmDgcO]=JOMJQPNdaZQLHAfh;DSaM@FT
^^oN5<]XJOB]iEQaL2FZVRRjo]D:`eb;hWYJjl]>3::[KTcS/]0:acS41cfVDl@B
XAo3eo0H1Z]8;7D/kL;aMUf8XVLme`3cBQ2E9l;IhbMj?hEbP5SVOX@dE?FJb/>k
ZJUSo8hg9@Oj0kY;i1an^_PJIlN7m3JJ^PenO;C2L;o/]I?b<4?bLO:W^AM]fENT
o:jfKaQ7:bl52OMQ7[@UmfM6GRe3/O3]?i::6o0HWm5lF8QbZC7IecZUlG4YK1<R
5R0H?NNg1mO>?_m<fZ^IPe3AoVAPRBLJL]JT;hQ4WG@LMG;OVK3XG2J02Nj1QLo9
h`XT@^;hE<E^?G:8nUb<B/S`]eJ^U>?hPJM6k>O4=Q7=m`CEQS=meBGfSJ3^mi3m
dI;AYjPSbLAn;Fl3YoOak[UlH1/JlU2QfMSX_;6NgCYBKM>H1bN_OUjL^i5MAd36
b:`i[nl9/IOJ9KEGf3hcJ8Hc1c6^^klhkDmP7BHTA:OPR_T:VHLUhS5?SCkSoObA
^LRhL1nWm=@1[5E@i5YEmC[FiGe@EA4A4a;TMj=BoAW;b/gk<Lf9^i0:<h=]C[o`
JOZkce_Wc8/IRgY4<IZnX;j^9d;hdkMRnZeBKaFcQ:WLDWdCV^;^GZ?6EeGnYFhY
dn^CQmjd`aQB0WV]V6X:ce4ZS:n6JLmLnT_GY]aPAkHdgnRB=X/SkVPlKJmD2QLT
aDF6WlFO]QdDAL`k/J2Hh]AKZlFg4f:^eH>kJ=[4kCM_NOaJTFF1UaQiL3Yn[Gk6
^2>=ZSL[JE5kK9Wlk^jWXfdK5GSiYEGYXCCjC]jk5Y4N]/oGUdbR_PGTh6CL8_PZ
IQZnjcQY4[]cGclTl>aR:T3fIe`fm_M<SiQNP7h_`AHjFnYc6F]2h?Y6:Ql92knC
^f:`@:g0BmT0UbXA<B[UXE29W2lcY2VO<VXJ7ldaD`H9K@^[UC<a3KF>P8Xb<8Ji
:ffa^4;/c=h`DVM6QViboN37/?EI=oNSPk]AZ0J5f[[ES92O]XLkRU=1XVF[1[CK
gDZ/YRL?>0jUE8_Jj99LI4TNF//3EE]io]iGJf`Ya4C?B]@>W:JkjfoW:FE][NO/
:IIGDJmdgWlnOSQ2LG?iaM;TkDK2F=JXhZB90o0cODOj=lCEa`:cA_d5hRM[7ENI
7g/DUeTU_goYION1]:>akW_lSI?^89lcMHjO1DcQ9C_S@X65[F?GGZLeUmmh=mjU
=YZE1Zf]bdh>UJEon]:AkLJEVg`SWIE21<:KgPAm<HJBKC`:lo<?/og8X2fM2[fj
G9Y^So;O?i4cIg_UUPkk?:``QZ0S=o_9?VFZ[;5eWROia_G6C?;E>kkW^KZNI90d
`YfBl/inXM:1CkPHgHJB_VR4b7?:5UM5CN/XgQ/jiaA1CDI57gmJI<`S6aU3h`T8
/Q9W^<[iK19H1Y>i;j0:>1B[m1MLcD<1MiK7nX/OWGFaCS;^ee;og9V_i4n3TSl=
K[YCn<2Gffd?OBO;I3]4bYg=]P^gc:1ShL/jMjU^SW[3YiF[VG;T^?gUXbmL[1^X
TLNRiW9g2ogTieGfPfEecb>^M=XSbESRoNoO/;OPTF>OUnCKN]Pe=>YJkR]jSUZ=
?LMi1`@OafR/mI0UZWR_]YiK5`NCMS8UdNhj??IGCJ4M;^Umj1dbck2BABG4@F^j
/^W<R<TmmG?UL7GU/;jmFd>;O`QeK2WlET?I[Xa_UZ5`=7;lGCC_m97kCHA1cN=D
PhmI<OSf:nFd`^k7EaZ?7c<KYmk_DY^Da;Om<J=8UM:=g:DaN4?h/lQ=:l6ObdoV
cTag?T68fm6J5EcRmCQM`fk^TloLO7BGmlf3SJlPSc1gV6KRG8n4RN@[A=`HN?=7
aQe?FV_fdeMFRlimKo6/eMQa;_QG<U6F/GDH/>H:PkS@bcj]9hjKBUGleC<N3cnY
;Wnb`T`^>>UY<LLK?>7ha_5LmS[SQm2g^O8k3PZRD5i:Jm5:aPcbWAWV6Aa>?Ye0
3NINaZc]TW`IIHLW:iUGQccL>aUZ`MMM;P_DZ1PY^j>Q4FPFC?Zn>_OIZ_:mS3Ig
G_bW_:L4?g9]KfIC5O7FcO2dO//YJKbVXm=6dUPOCWIo`8^[ZFKhC7Ui@e@GYdWK
4Ug_KJc_jIm<QniX6jlmelmob2nHmkBRd>CQXcZe;bKWn^c]FV>ATOaE7E<FGC09
6WU@5Doj:A7LPHTYFk]1a/VED>XU=Hn5YV1B7<;^fIL36K/If/f?RQ=46]8=caj_
F6R`f8=C6eOK=@KmFkc31Pe];2Jc6LP5B1icZ9FobM1@VClbIIAg?b;dWGcDNUeo
RE==]SfdIg10:H[PM?jdD5e[C]nioX5^PeD;_^J`kDid/3;AXC6Mgm:D8o4VlIgY
S;BhRi0[M[NaKfEEl>aMkXk;UOLLMX66a0@DXH@;@OO:PjUFMDEL7H/PabS?^a:R
ND6D>`e7GR/kgBM1FX]Vo[Tjdd^RlVlChb]dSZboBY/ab5bWl[ZI546INMElENIZ
^=;=5>:H<W>JA27m5DdIn@8fhn9X@>QJ<iY^3noDa7[mFER:k:Aik8m[UbUR3BmR
Pcf2MC1b_[8eTGa[8OK:N5d?K<Pj<Oe<RQieQ@S^Y_?nd_B;hb_gC/kV2XJH]D=`
Ml<:mE>i930H2]aCCgDo6BfWf`_7To6/</fN_>cKmC;OgQVUIoAhMHhLGWaAOU0_
ggdg[5dhAHeMg4BX5RBgBH1k`_m>bf0j7<C0?SaM=BVk6o8I_Kfd7nJ3^V^ml[JB
kKGgQKSNNj70QoW1V=fA836Z`b;CeI6:N_iZZY;VjZL_;UPTH^]=d:7IcfH[1W`g
=hKkDPV=2n:DaBkD?IaFC@Sj:<ENLbA6?H[S2ZQ=K>b>9GZ@oUjmLWe><_oA3UUQ
3H6>elHbSl/=C5WHfS90mWVl2?Ui?lMjc;[O0?Ne6Gf4gU`bHk@K^E3LThBWQlB6
EUdg9S9A^WMLKWdTn/4M^]WG0Gi:<dOn@RK`9/EQa3fMX3cX;8od72baC_hd8W:=
aS;[=Z]F]5<DOTGoEW5?aBH5SD9L[W5e6S333CUUiac@2[0cd0[lD?AZkLQC9C8g
=HHll9P[n;9?DT[XL[J/OM>NdD/9bQnTf/d_CcXTEQ[=QI0j<FoEUi]0>Yd@JjY]
B/_gH=;VTPR<C?C6X0?T;R;:KUHU7j[d9>A2G<fn^IHDEGCRSYSGL8Lm?f0YYL^U
X>fiHe;fo:g^XZ@fb/5U4OfFG9@bBXhdjaHChnN<B@bgNKX3[ABoZTCMXNhj0E6F
@ibTOkoeDIaKJii`5<>ePLnDnNe_4fQ;71Rm61iJh4HBF6BLo[SYSG:W>MW>H/]B
kM??Te2CAm6?mkWXDdR]7SeUcgWYU:XDVaLgeSn_Oi1`8Z=THi2XEi4Zn[FKCnVJ
J7fH9k8MSj=iFG>0O>MWPJdN0Nb7gA^BViTL;iK]@P<5YFP=Q?]:=WCZHL7ilW<_
1hMfYVXK[k1BkSV_heW7U]XOMQ=OK[O_E=W^R=bI?1o=6>37Ymc3<?MDeUZ=imI5
<m`]o56QYe3<ZI>/6KZdCHHYKIcc8PR;W;W7f2Y/_cKINjASZTHk31;k>LK_Z[TQ
HRHUiiPAF=4<D4jLmcFMR6:RVZYn]QFjE4JFmPJ`UcEl?3U8VRDY61bbXYgFSWD^
`4f`X:J]iie3RDVhdRkoB;g56DBXTG8?Aj3JIbcP15f3m]T_dLRoXjI5]KHN=GMe
M=nik5Z[YOP4O@B>Vl3BY;>AX9TUMB8ig]QMN^kVf[=QfO;eMmjj6gWe44BUM0c7
^IkH/_ij^7N_kDB<:RRFCF]9=6IRQ=eVHo:[dodODZ0jAmD17QUgM]TO`hk@]d8i
[^[XoAWUTMf@]EQR_JnOMnfXQhW:g5<boE^FbcG5KbQWJ5dZh`UkenJiGBN/NSM/
m8KSVL5geTUUkI>Rhn@F>Ym<Kn8?GJD/4FX]BcUG^LPN/8N_ZjK:SDH6=<WHhE?d
TgYmicbo^E1SK;D?WBF`oQ@:`heUEgmT`^PB_ea54>hKNhSalYVAmW@`B:Kc]?Be
_OkLf84m]O:9?OoVBke8jcU4SLl7KW7_XcEalnO:U=dZFZajQ0`_XaacN9`D_:dM
BdfcAWZ/MX8Nk<J1eKi^/mY@:8YjEA<?[^[UN4gE<3N9G?4R9O7k]V7L/_A]13Co
o[[m[M>L:eHiO[kS:C<Ln31`mJ;[S=PS1d?5?C^NoPP5obCIZkiVL]f7dN]bgi9[
=WdE?_KoK3EInDKdnbn5GPfI@JQoa^4MGbEkR@X46iM?H]_QEHF:Z3NOdXT47@[a
5c/megO^hOB<hWiTc``jhoHl60jPII=K5?d>JXRodM_aa6KVFAXmkdbFX7ncGV9[
[Mk/=a5:`o:N1PZOEe^kA3NS3OZ9C[bEW2JBEc/^SBkKlg?HgeHRL^`?CoeTF^/b
=GeWkZVn_OYbI2O6gJ?LEHNdFH50X@O6mN:aJ7XVXWLh1V=dm[6?TbETWgM;f=e`
l7aYoTDU>ke8XbM9YRX/ANbL_fnn5UeVNLC=B7Bm[[G/BnJ7CO]XPnN<9hNeAPSZ
0YOnDb29PM6?d8/1Qg8YN?D1Ya2=U]lmgN^5/N6K5f]WM:XkQ09[<5>A:BYIWA/X
6]k[PR5gXH>V7hZUYaQ=iTDVFnB6`=5_GjFbDg@KV;Dm3]>ko3:IO9]?cnmkVa2d
iMP5VUIU`GFao6i^KY`VLFm7MUN2>/f2?Z_Qm?cEhHj0XQQbF7=I;CIM>5OnhWE/
ePZI=@@]e:3;]oWL^:dNV9A:nSWJ92m[c3[5n85mbfdIH:ef^_;HXo;8bn6m[PnV
Kig7FD1U:BoWNXm]NLnF5lVXkfMVVYE<>ok]NC=i5;j3C73E<nHV[WbLEeF:NIZm
MZiDMNLWB5m_Wab6Pk3n3[7^__SBJL4gT`PJ_5[O_1nIgdS?SJR_<UQngDiI64@P
V_>od<<neU8OiIe>RlYFK[R:9b`9mkRHhjULkXmn7J1ao18ME;L9X_298GUT=HRX
9ij`c<TLD;U2m5ajUTd:;M^<fT/fBVBG<bCa^jQ3R5aMi9lW_nId8=^c9dnL]UXc
WliHO6UD]N5L12hj^4IKO<c_6ha7CeD_F2@SDbEWH47`[L5_<Tn_n;cXF3oC2GMM
B_h9j^QV4HWD4^FV@[:Nn@JZMAR^Q/a^Kj/khNJ;WlmHoEUF/K7=nTi?mBFc3EXZ
SYA59SDc/ZMU@IZ9[DOol^ba6WoJAL>69KeGVgelTbRMI4BFhC?@ZQYXLk_DZj[:
ZC:_gah/0oX?7i;oX0Om[l6O2Od?V@<D0H=hH51^40mGT_l2F7;F;@YUKVAcM79U
HFd:IFiTKf9Z2S<e830PKf9Z2SHi=SD:IFiTKf9Z2S<f830PKf9Z2S4d<S0:IFiT
Kf9Z2S<g830PKf9Z2SDi=CH:IFiTKf9Z2S<h830PKf9Z2SDd<0YUKVA_HVX:<C0P
<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAbMFEDNG1U82m2HG=UAVm^
M20_FTMDFDE8:dQUK7IUM6USHDiUMFDP;dI_KWA4IG=SLVU`M6mb2S<i830PDR0_
AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d>B0_C65cM4=X
HG8P=CDP;eMYI7AXLb1K83De=PXe=CHP=CDf83De=R0e=CHP=CDf83De=R1M83hn
2VE^I6mRJPXc>B0`86mRJPXl?20_E7U`IB0_AVm^M4AULf=bJG1dKg8P;dI_KWA>
HFeU82mJAeAIADP[B6E/MVEdJF=QCVEeIB0_AVaQIg<P<c8P;dI_KWA2@Vmh2U/]
>CDa82dd>34P<CTh=b0a<3LgGB0_BGAQK6US@FiWK6DP<20_@G=SIFid83Te<R0_
A6EcHfE^M20]<S4c82m3HG18IFUWJ7@:>3@f82mCM6E]ER0`82m<IF5TJFiW838h
82mHB6EYIfQd83Hc=20_CF5hEfUTM6PP<S8b=B0_AVm^M4IYK6Db83@`830PDR0n
?PYUKVA_HVX:=30P<21_HVX:?3`P;daUKVMdJ20d<B0`858P;daUKVMdJ34P<cDf
=20_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06]Eee<FlTE?S?G?aL`
a<KH60c6eaOK`CHfL;TfOg4<<BV4]84=K>bTnD6115HQRkHdBUJZa4/[1EGEK]EM
:EGKQdY5GEFE_2l[HjWJZ6WJkVZ[iZ4odXZgZU9EEB]EB_ZdV7ic[f6C=Ue5eF:n
>c=WI/hilidiimXK[gemVAbdBA;U[Zh][Y?aIi?AA:kNfPRJHoIC];i[jmOGJ^?k
A9JSefoL^FJ>KGTRnnVEiLDULdbOXTf_@62>fB3JkYFeSM_Vf?Xg]<4K[ej]cM_j
<6iNFkaM/dnkH_kVh]Zb^KkaEfR?[[oj]HgJn0fdPn^_;MOF/`;6GcKWWWXbm6Ej
VnYXQBc4SIT0XF<iR_<bO4S05S_cl?:A/BO<9@Voj;dCEdA3OokUf=2WdmD^n`>;
SV5MCH>aAb[_ajU3OQOcVoH7QRISCndQUjTUcR[H`LTKIno3G9Hb5:L^LV=9AicN
albYIdDE>6TQOka<;3SiSEEO_Tce660GDH_hWj7cj;[fAjR1FlW1?b@GYQ<cIJZK
;Kc;f7N:IKKocG:N>WOP[GCiDRmD9H;1bMElREg1P2LPR2WXBHWPbI8D?_UB@Bd6
]h9Kdd]K`I?1ULFUTRE/]9QHgRZVPRDjFeS5LkjPU795of5g^EPLPAj;d8<]F;iE
Q8IGJQ[@6Z;D7QII4c?1TQBI;L`EBY]iObVG;oXE9CQI^SmK:=g?niER4J]/Qik2
Hg5ldfLkO;K5<2nKF/i21e@D]kJ4CXahA2WMgm[bKn4TQTAEbXaZ0YaD[972TfFF
Vbf8ZIbZn8E0EE@5OQCcd5fGV3UKV8@WR_2To[lXYOaCU3HL>XZe3[SGH53Jn0EA
f_@RU1ii8DZMQihn@jT;?S/5YLg?YeCm748?6LhmQn5=Tn7=ic3/OXKQU/mWf7?X
=icd`U^?`G3[5lB`kdDHKW/QQ]/??Gf6HCmlKQL<Ma`bW?>Gj?3BP^7=okRbm3o_
l?m;NNMCU;?7Y?44W@=l@2O@0JQ011Q0GC7[8N5]H2<Oa_eTQhbSM5W82YTM<_4g
ACOYGfbGQgQ5NUgJQXBCAXama7n;]GIJ5[D?jIY2K@9T9o;g4I3J4LXN@n[LPD[A
Zm/U5:C90^Y8bRn4mMURCF0E0R]IQ<223K223EKdD5<OmoDcaJFhGHZ;gJ_nSVUJ
mC[oo]iKo=kN<?l=_3j7hbcaQeA?JPE354=AEIg2V^5F1Gk:Q]3^k>]GG6ZCY7Xd
5e/J]dLbnNhbOgQd<=2@[eZ`6Eb`Cj0[CVnFZCLUm55=7lHhGFPG9F1gg4XOD`?m
7N0Gaof`fD1]@0l`34`3AF0E^0?L1Nh1k`0k`0M0hdEXPdH_n?;2DHJn3geORR[`
``>c5HXR5^8hDGS^eR9I[Pd4^:NURM^K9;^R:eTYTiGd`BAG@ddl/L2>Q?A`ad3H
fmZKk`gWdjZEoKkj?E/d<j4XfKi>MF`^>E@HkF0O1Xl?M3F7DYgQXKiDQgMPXWQl
A]4BdAI?LWPZ=G1JldM>O5GLT/km9j`:?[8<g3[9ICSSM5K8Gj?DkcBhT<65O<25
32iTL2632aULb>121QLb^931Q@`^I70QP`/IG<SPXX:gYH_l[^KQ2XDP4Cg`P`PT
87LJX`AHjPGoPSGMS84>^oZ1GAefMMSEHEN7GAefMMSEHEN7GAefMMSEHEN7GMf8
PAoJL[_P_96la_4JLK`X//CT_D8S^>VR?h:54/0NRI/U79IXa71<c1akQ0QidPOa
DD>AZ6X;85iI[Pm6XWZF7HC9[Pf:>7Y56></Y8Hnm_V3VJ>n]]Q@eoAY_/2DK24m
D9b87Qn?3BTSIi;jG;ZC;cPE;IBNlXKkoLeFZhFm=BFiE4d9JZ[kg6CViM60?cfW
ibheLONY__jYI6]XK5k[6XZe3@mg93Z?R;c]`4=2;2EZXSWaoL>lfAHhCd0MSRGj
3KGF:O;E2/[[SC@`<hR16`VIISG>KL5BTO8>W3f/^SFgBfDNaJ?YV/k>O_8??Y^_
oX9UIZolTefXoXCmXJZm];dm0k><E=b[?Kj3??^iVFMNJSE8mT8MQe[A2_DF4G?d
5LCMHLKLPIPk3V;^@<`MR;T3<GLPiPk4g86H>a1c1f;^@<`MR;T3<GLPiPkS[/EP
CL4A47DGN17AMN5TWbEkQB:X6T8NPCb6OPC;DHUdAF[=//nRW>AA=B2IDAIIJ;=7
<na?eAm?C;N=akY7HjfnWT`PZ4MK4MO^k5`bNc7KeIfMCgE?]o88_cUCOL<B2?_R
Xf[/N<cSEU?n?RAOM6:QmmR5Hh6fM_hAj4;/8_]?^1faDo4]lRlE^6aF^@hhilKY
QJ=^9`ZA3E=N80:TPI?0bl0eh1K`;N1]H1]h3oPed7PA:Oa7M?h:X9b9f]H3SW/>
>>h1acg6IaS?JJ08[09gP;_0?N0MH0Oh012e[@iAda0e=mYQTEm9g3_QJ19>FdPa
nQKdOMA]m7eHJ5c6GO2/9ITXJIjFPaBZTI/5eeik[@RZXBBB:l_ISaKTUL;YYK4f
en2E<bL^I7b1c9`fDPa`eQBNB6_Iek_CgBig]jjZVG2;>i;Vc/;5g2]gYhM^;nEj
9nNSoO=I=M7?Nbk=jB<?f^>SB]M`XZd]=Z8XXo4fLEoacSC^Ja=eEG3mCOK[aC^V
3]TQgY_RI1aE6SO4Xj0hJeV9kEEe]S6dN2YU^fa=CUoRjm>cXmonhLo>Wbe]OmN<
ZgSBoPn<Mk;AOnHQOYVeh4dPT/>78;@K/hbJSI^:7c?RYl;i;ldG9jORDl/gKRe_
[5iMo<XbO^GA_`7dPNcX2VE^I7=dLVEQK@YUKVA_HVX:=34P<21_HVX:<S0i=0YU
KVA_HVX:<CDP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAbMFEDNG1U
82m2HG=UAVm^M20_E4i=AeYB:d=_MG9YIG8P;dI_KWA4IG=SLVU`M6mb2S@b830P
DR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0c<R0_C65c
M4=XHG8P<C8b82mGJFAdJ7<PFb0f<30:<20f<30P<20`830P<20`830P<20`83H`
<20`830P<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`2S0P<20f<30P=S0`83H`<20`830P=S0`83H`<20f<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<0Xf<30P=S0`83H`<20f<30P
=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<20`830P<20`83H`<20`83H`
<20f<30P=S0`2SH`<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`
<20f<30P=S0`83H`<20f<30P=S0`83H`<20f<30P=S0`83H`<0Xf<30P=S0`83H`
<20f<30PGB0n?PYUKVA_HVX:=38P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`
M6mb82m6KfidCV5]IB0_E4i=AeYB:d=_MG9YIG8P;dI/HFMc83<b82m6Kfid@T9_
N21K;CHe=B0]=30i834`=S<P<C0i<5d:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g
=C@P;dAULf=UKW@P;C8d=R0_@f5`B6EYIfQd83Dh=b0_DgAUKEHP<20_F4QUJFMX
M0Xd=CLP;deQN5MYI7AX83Pb<b0_AVm^M4IYK6Db83@c830PDR0n?PYUKVA_HVX:
=3<P<21_HVX:?3`P;daUKVMdJ20d=20`858P;daUKVMdJ34P<c0h>CHP;dIYK7AU
LR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1[Id7O1ce]NoW_k_ZGE[EeFYkGfVU
EGLA;W;7aP5RI==/RP/MS5/8`@haf2H>92AP27090F=h2APWemPb2I24MVl8i^G5
h3`8JA3P4UmN2Z58hoLm<k>k/YCkKSkQfInOiSncZoo<W7k>olcXjZ_FGJREJI/e
^kIhfHX[EV[6_kENCL^kiOa;EeaQkS_^IO^clmMOcG7iYmkWAl_::eIMJ^aZ]TZ>
[EeebBK[mo<iO<WReAN^^<3lG1]Qfk>J0nJnjV8KG7gYeA_=OO^Gn?gVBbhogoXl
ClikbjD[=U[WeeiSgg_IRT/_=;noESKN:biONkFiOmER]W^_^>Y2jo]ZR?gK=<G?
>NZ[FY7f>Bg?f=>dHTfcJOHXmj^<8gaWXlMnakTEDojZ6P^=jKjmaMcnh^;;SWgl
hi7Q`Rf5So=1_SD3UlY>XLjGlVokn<LOojQ`BoHChoOU[0Ld;J4=Lmb^fA9ZF7>H
PbLI;=0VJBW=[mGa_L;4TecI^MYlKJZFc1k9ejJOl1g]BBIJc9O6oYY]`ZoI]KTW
o]Z`E/3i2Q9LS7OF]F/J1SUSG=^YKM3^eVkWib?/no@[=LenUmKT^4ocJAYOCBhh
X>D_7WY<ZJl/?J2>KcfP3KX?L_OfLlmY?J2YY=LkJlgPG[FL7E^B0g4O8g_B>g^_
?CCke:70D^l>khii5nc`c_J^GW71GTO8f?;1QC^FY[ak]M>6e_3cm27OgVU;GMWQ
QD^GCV8NQlc3[o3e7D^IhB9[1[K6XM@XGlY;;_3^]HLG3geVJ>oV@MONJH=;GCjO
MmKNYaH?kGeZd>EK^YA_iFN_U2^F^cN_^H1[cXocNJ4ibfU3NjNimVY;Mnb@>DlK
2_SfK]ja`kF3nk3f3fQ?SC^P]?47YUT7X0Ac@8UI1mCVaDc69^1cbH60;n3S>YL>
L^jRi8;CQVIaYKjU[I[SAFdUH:^6f9h7oP1NI=o1mSj`7n`3g`4Leejbl0;K@B2o
?l?ahW6MkNUP4I1i>:JM1N@k/_m3L2VH2oY1:O21nD3>;M_9h6HP_cLEU0<KF09>
1Uc;lF=/K`@bkg8P_b_Gl0CH2Rh0^l4kH3DH]Zi=a/^0G9MLXeb;g9Ol_UaCS>nm
aoID8=Og719ZjZVVUB:3Ck7_eLkTV:San7mfjh03WLY7mP_Ao6:]Q=l/dlZ=cbZd
BZg:65E[=IYCZdGWj[D6[E5[dUaJ/nKFFS@?Io2QW`4]Z8Fd/1KAXUX<_DUTCiMT
e:ZeXHk]FXNFeSZe;ZeKjm5j]Cj]7aFL[4e1W`NdTkAYJ?8<KJHfZ<gBIU^o?hU_
K=H>JanZQfdffa?f[c^j7>oVoBSOFm1LL:``FGQ1hGe5]aEODG9IjNUUYiIk:nIF
CZWLDgEjmEWE_jhIMWjamZaJ_Kj]XKCaBdemCB>^GcHOJBWdi7^>N=ke_^]kcooK
`;?1:h8OQ?C`TLQPi:OAWlJJhnU4Ln9?BKg=fGI;^jgmoXjEjAVMYgIMgKfl9`XE
EnZg>EKVgHn1:Q2kEIQ2`D1Q9KKP<93mbX=lW?LGmQQ1GTIf?RmjCC_4[W32TCS4
ePKM7HWfSYXZGeG8EnEKjM16e]YM8foZ]aFDOoRWZo9S@PBK6[9OJUnG]`aN1:3k
<9c228VMH]9ZCRXWKc[LgZ7lhHRm^j]W/T[G^IFmG0El4hkHBa_[79kj^QEemAi7
GJ=nHf>mgE=G_kbn[XEMnjF=HGEUJF=3@f>YOW>hlL@mTJkcT=b;73O2mi<>8C0>
[H9Kh=jh1;Wo2[H=Qc6<cA2R=7G8T4O/:UlYh:=:_Z;He/_En]9e]LklP:n:7oi`
MaDGblEgnZ[h`DNf_NYROf/bX7lSjVmYeFl?];IkeIZhcane?HfaR^[KPdV>K8Qj
Fm[DnV0b6IC[nl?aVaf>_5g8J`UGDLIEf5?]7GW@`YRmE`dXVMbIGj2feTELcO7l
?=/ESF5GBc`_ciD>a]b5]JEidk]2dNI2Ia4LN_7h6g2`W=WZEC7gaXA5X86KZ>1V
:U;2joboC:m7X^e8[EeK0UJ2mN06L1_H3OJ3Il4AD7;fm3c]C@Io1CKINAMROPcH
ZDL]R[AiH2UH0cJ1kN0>l10h25h0Ad79fD;mPbQW?W;Fn9XhYEU3@WcG@GBiH63Y
8JgJ<072Q5:nRF^FjneU<0NL0EJ13N16L3]h43`>WP>_0>=jgf;`0K2M;J9VZgEF
MjJ[^k]/M[n]ZU;6EIDfflZeVcN__G[ciZ^ON?ge9ikheJlLenW_OoRAoYnZjZ<?
ENDWbmGiZU]eZO?e^o@GnOm=N:HLR??7NHGHTKW327Vc8Mc=D3PO2^M3kBZ^fZ/i
o/:m5K<[G3G^/D7^/D7^lB2oYkQo3koQ5N7:<SaT<[c:i;YXQ:4QEFY3FEVN9n;g
ZUQ9KDU=gKe;fj?AdHNSdOJU^adM=U_0gA0/FVbg1eXnNMHM3O8_j[JoS>HYkCj^
mgO8A:OfjR6^:ancjDPH?2b6QlDI7QK3`f9hF0`?Rn5Q<C`/QXO5l;0H7QK3`f9h
R=65Qek^=lWE9kTi6JLHYjaaMiJ[V]baIW;EcJFD6JXUMRJTfBf;4f=Tl3L6Of?`
=`IoHo0g1WmSl3L6Of?`=`IoHo0gU^5_3?k63?hJI3Y9mOAZgEgQP3noP?nF1UT:
Y?8[U2nSC;D5d5/EMgLniGKgZVFOFg7BfT1nFJP]f59N<nd7inmn@oo>6FgGZ1LL
4Il_K2^d]c@TFZMo[kViBlgna/EK^i:5=C>C0d5OcL2l8gOmA3odVKKeRMITf5iQ
GnP9L;_Lj?kSKmPoQ>I8gS2^Y14IPN;5QRmZe6aGCWNQ=He@_16:=d;aARSN2<DK
XGPS56n4hXe@_16:=f[_P8m0fMW3C=nXYJZZnhOA4g>4FDdIo:b6WmDIOUHcNcFc
Ec=k=K=G<g/e/eLcNcFcEc=k=K=G@dkC:/11@g95<lD3M6KiV2mla>^:MRJi_H31
agbnGI7QGPGLZh1k5G2_0^iE`;d:^5L1mb[PGPGLZh1k5AW^EL2m2U<kFiAHE]>N
Y^/jdce`<L;okZkNW]h1IO8dncWO]M_FKOW`VEeoC7RZOW7FQVn/F^I:WWjZ]gKA
l_EWW_iHGG?Xem_^N^Ulfek_@imkm8ee/e/R:kMM/_BJZSakg_C9aGI7jN[iifiL
7GA=gOB37F^f@E2K]PlM>IIGbZQ?^nd@SSnOof:1>[Q7720D:H4R2RTG=eK<]X>]
emPo24f4IU7fX^Q0TTnjaJ^8nFd2hUd<2f0G>^:;QHjL4C<]ik1cSR;37/SL?VJA
LhU6RIoZH9/F6e5EY2a[d8flCeE27<<oe=Mi52C4IQRNb8VXUj^4Z[E/R6eHgjXZ
f_f1b=EjJf>c>ln^MYMGEnAG>1`[bj/jjaXZW<dfNf61bgejH1YFAKeXfcfjC>od
a8:n?MjFFM5THIk]YhgU=ZDZKJjjdL90BeeAAF4/f;C74`kRaQ28kn1gK8iSA5;_
7m0Bg6h]B73e;Eam2ei7J6S8J2dbFY^AdEYT]1HI[DE6Ji7AFVBd5QV]ADI[TM5J
I;@F6JdeK4h]M88_D;Z5VDeoQ/EUW<a:JY5@^<RTL00:aj3`8KH:`n]8R?HdJ7Jd
aoA2N1[CmU@S_ME8KcGBFhgdER>meDQ_=M9KSOAF8kgEB:lX2kOa5X<?P>5K;:_R
b0ZX:L2H8CTRhD4VM51KIecAnNPk^_k2W]o5Vd]nLNH=3mjcLMUgZe/JHigZhoKf
M9/nfEkND?oWkcoihIWCVf8;_gGMiamHUYbTo^AcAb8Q<khB7flO<GalD?DMd49@
F[a>23Xd@>d6PmZFSmN<b7@9]bgIngY`0kP=k0Kk`K?P2;1l_8J?Ab5<7il?[lB1
6Shn7ekU`j]lN9D?[o;QECjlbXMGnO0Z7ekU`b]a_l>hlPI=<nP/EZ;Jh9Y`b/DE
^[SJJ/KQ;=MZQF^e9]MLl0[_2MLZ616cXB72NGQXl/X>[nc`bPj_k?3:3Zo/l<X>
[nc`bPj_k?3:RU_NH_01/1UGEJAEL5EXTm>b<k0YT_4;0@T==8=KhT5/j^H_[Uan
cGDG[;R^[^M;RniioLR3coaAWJ<l:`KF;d[MlhcJN/dg_kKnLk^n]V_fk6>?k7mG
mJ/lMKZj^cTbcJJ:F_CSD99KN>Wh<O]kj8IO>nF@N422?KVW6RQ@1cGZDYTH:6LM
;7>A9fC9bi353U7U5ed@Xa:cfmhA@/e]QTgXEKi<276Bf0C^`Jf86Vg[2/][Z^Hh
jnef]Eegf8<1_dnYH/84fcOL[^8BId=iIGUQAK4STF[e1h^;7L^JFaYMo]:8CjkM
c[FoHMO=N59;ZD/>J>g2>m3>eKMbmJe86lVKL:J7`Fb`1:`4jl4=h3J`6n`7ch8S
`9:fDZ@=Xd/l8M6hmRVmV2UEnL`TnU0=VB9LfC2Bf:Y535U/iJXc4QQQ;;KFUaXV
6Lal@hifI>Db;Pb8V`aXPIFehn@bo_m9;Q^@Li5;^I:o9j4eHjBeYPf7J1WjPS6N
DjgMN]WUFkMML_6fh^]G[[[nnUF[_^QKLMj____`KiMON>4U_o_GOog]9F[XXRm]
_VSeU^_D/O>oL=d5bjnmE]oDO^]iggc^nE/^oWYkk5l^O^3`oga`iKoP1En`hYL6
;JRXZHR=JCBidhQ=888aKL8o7/58S25bH/H_Y@Hga6:Ig3Y8PVK9T0LIlR137VC8
P`aiT24?<^A1QSc8T0LIlR13WX`<NI0QSb53hQ5:VC=WEbZ4OaDVoo2`a>YREob<
k8cTF^bJgkRF2SSYc5PH9aK6RHEaHV6LF1PW5/J9QG5RHIaH62LFaXV5LI[Gl1J3
3h3Q3C9ZJ2@HVQ6HhZMkZV^<`;CFH:AmO/lG<BNof?fCmoE_jKllNnZ6Dm[^NBK_
nYD[=WkQo1FKKFO=6_cSMoOoQoj<?Z8oY:mZ3Tncfh[Le4YNnk`HW3]^=Nc:X;KC
/LAa3WF=FRa8?B`Z@9B9][EjKZVmXdR20R>^RZQ<<3DVWhcHGTn60iib_fOTCDOn
FL/:7GJG:ec^2HBC]Tgj8kFaYYIPLHEJZncaM3[Z/:U;bd[lKUO<:O7BB[GE/M:n
6W?VX/JBbi]=XbeZ@YdPhoH<2gGRgVkkUQJO[fGT>Xo?iaTc]SE60/4`DDEHWA9V
50X5@f93Ig2_YfO_]H1k[CO^]Eh[/>heXaGeZZjNQ1Wk[K8iP?g:dE1K>=1B4FZf
^ab5bhJ:7MacEd=;8=aVfj@FLJm^OdVIOZ_=4Dega1`fOJN]?]SB5:_UGXo[a2j_
D46eJNf:C;F3Td]@9o5O9P<:_DI0gj>5T=d@/Q]2MT?8KPSI3B6k8F@gQ>b6T=d@
/Q/RP0PQ<R42n^UiF?P@;0bA5PSkTUZ8Fn9`<GD[nFmU2dghgbKlKa?n]`WofhCo
KL;o=^5oVo2oCOSO9_a_4mU24mU24i=cYEaUcF]B[6kBJYQgV=]8FR>kMJiQ2V>I
CggF<F;>[1D/5RdZe/X6UUYnZDh>e8UJF@NRLR1ZjYVDm3`8056bIAgaLHc`iTA^
KWADHT:a_7hPDFjkDEja9lc`EWaG_EGeb>Jo4Eo1^8aHkE9g_7;cejIf99H[MfnT
D]eHeA<=MnW_Wia8CCmkQNiH/V96Nf:No]6dN7a:SDfcEO/R<Hlk<Y9ZHN^9QCg7
SWW2<XZd@7D<`NW`NBel;R@iCj^0A>P>j28F8daD8kT[G7VG`LO0/X1UL:D<[YC1
UC:hDPIGb^1:6E`YPb]UL:D<[Y@IDI63KAP^D0/g[JV3^JRaVMKD`E`>iW8`Uh>i
7<cUH2h7LcVHbl5L3^Ib<1N4[bB6?Ca<Q9^M4bZKVDQGUWMnhHao3>nZiD2ebBYb
Ojb5/4ZL9GX6Pob<:XfAW:0AmSB1B/KR>9^=4aIXaHKFQLa8=j6j<h<J`n1AdZ^b
XV7C1YQnb/Rj_oZ[9njlmN3K;gmUnnN_o_05OEXPT3c=ie^H3?[EcooG[`IWG[9V
fJTM6boKNNiUUimccK9cUYkkbC6SU[7E4`^47[SkU?GQb9L_>O>fm^I6/@^;S_o>
LJ[SJCAciB4T<Ym2;UbBF:@>GJa35n_@aCYd/@iM[4<Gjm35>WBa3Uf/@aO[<WjT
3SmB1b_6AF<iZFlCb[F=8FE>j/el^O@ei:<8=mLX@HgTn7d<iX8Q/1Y/1=_0;[07
703?PeO1fn1383Un4N9Xn/Pff54SORT?]Ji1[F]<JNUS<1L<PMEP8mP6MX4mh01h
7[`:A5ZRc4<E`XbP6o5_SORgA_aK8oj]4OoFR7m[a;leh]lJlFn=n;M6TcI_<OP0
S<efj[[5/i2T]e6Z=8][TZYKaDYaPYC1=7K]maD7oJ4FQcLf`eWPZ;UUaF=7S^jK
]76BjabW9i6JM_[3ioa=oj6JoKLIfaeKG7G1__<N:TWicVV^F72^?_[;GnZS?Uoi
c5Q;Bfnd]d^M[BYEVK[0RjPR^NLM7g6/@em;]JBJ;mZJSeb;]PHIBOI^J>/oWL>8
QXVETmaO/QDAob3K]Za^]HQ0]8`A2:lLl8hiD2H7b/HHbUa0HUW>G8A9XI3cVDYX
ieaNmZ@ZH72n2<iKeMHn1W?145P==X9]H1OH0`j0il6[@3QObUbUn2^Yj=@bU/cL
c3/hc[5jSTW`H>J>91D]L54Z<597Zk:<LUJQ9m_C6QE`DFEoF6g`W]Cb`I]_SJHj
J^mY3HDBDjX[YkB68XUkG_m8ACokV@F_?>@lMjOMo]XOSafefDFA8bgf[MiX::0o
ZOoWe]l_FCB7HZ[YgcE7?kbLZYI9mLF14AI>A_2=?V<47hcXcOBkQPOQf]^hMZVl
Y]WF/Nfg]RMUNE@Y7:PL`a;;o^GD>UNS?8Pa51=HJE7Ni7^SZMF=:81E^N]S<1L<
PMEP8mP6MX4mh01h7[`:gPHO0_75D/g9n3la[PV96WXaFG?06F0Ef01^1;N31l7S
h3W`2_P3n1/`XPJaMGG0MZG8W?d_1jTcf_PII6`^GiRE8k<>dh>?kCA]LXjG/ZHQ
JB;7YbYFM<blh[lh<Y`:QQ8;YdeKd1X:]mXWn@?RAdOODoW^H<3E70bjm8m]C_6[
@Eo6H8L2/LQkGM7T`Y_eAk]khZgcQaO4ffL5m5Wg;Dc6nTN2HH?gIn5Wch;gOB[_
41JCnX71lCIh7cE6KWQ_EQckh4bUXI6>el`ZVDQd7k@</HfbkFK[IS/Y:`5FeCg7
l08AR@;C0dH`]6U>8PC;:5liDdPZ8J/o3A`eBoD=C>XeAL4;?kdI0nm55;b8PQMA
l28:GTC1RbQh4@D_X^155;b8PQMAl28:V0M4XH[IP/`_UagQ73d6ja9VEWmRY6<K
jd[=aJNocbcK>I5h>>SGJoc1B<YgdTTW9h9nncYo8>2?]hcnAQDf1ke^UcoH[7nh
daL<Q4:1T=M^N=EHA=Ma`l:UYWWYL5a?Qm?cg?X/o>_PlMlhKWGlF9^TMQmR6CBO
L5obYRRlTBDmlBX:OYRiWLT18E/UmTBh8L]me:K57gOSSk_aamghhfklLCOn^1]o
g8dok/HOMn>?^o77gAUog8dok/KWV3==bO9cP]D=2Sn3He@l]lhRJgj:b5<H;6]m
R^/A6hkVRJM>`4QA8<=C9f1T0THVH6@2ARIPI0969V1T0THVH6@2ARIPI096RQY:
9O8P0VAIjCAF>YgacfWVBc=OV_WBc9MV_SCcYIT_cGaYiT/cGmZ`dR9XOC:?[7Ce
HA7j/0QmF8@n;48O5Z4?Rm27ANS38_AQ4OZ`27dIomb7Onhco7>XnhC0:j6ZB075
FW/]Oea_>6UCadmdgoKk?faa=hGDgZI6Gkb/];[oUeOXOm7gZiTO3fjOGaaXCWWl
lJkj`[c@SZGO>o;NCoXgONNHeaM^m_U2cOYo=;QZRog]JXVZhOm:SjNY_^o2KAfA
JCG5YbcAAeokWOhGXVaISmEHSke?VjfjC8l]9Je3;;7W6kY^nUcAL8UfYM8[7TYd
g<5FK:OHCLTM^Z1Gd?QN^o4m/O`RLM?H2XL7fGJaWI^EV`UfX4WTQR`YVlDTi01/
cAiXU@>]H`kTC8OU_W?UI^_05?VE:JIa2G33/lHIUhV6aL^EbQeUc46WG3V@T5^/
F@nH2@Jah0CL/QQ/5OebQ]aV7UJ/c5/f?W_4nPdc]n8gO6[3c<W]lCWoNjboOWUa
XVM1ZgYS/;nSMNRieV0Xg]=@>BDI?oVUcbBkiWGX_YgND<bCLmnNF=B[gjo>lY=0
LM@gLTdVUE;g6SKmQo2i73kk]GEBKc7GgA5jHaFTGVQD?hJ/SG807iTUO6jmbOZE
@_U6XAU8BD7I39<bU[ZN8fK>HQ8C@QT4XB_7FS79T4Gi<_BX/]nf<95H>?Z]E32L
G?SKgbiX2hMKKNORi5XGo7JW>bXgaQ8Z1S8D20ISWY5[A7h_9MnhUO]:BKeBJZ4J
mLlZ`b>eEdYj98/m1lTG9F[d/nOW>f4nRC6><AK3Wj/_F_:D^g5;WW87LYEaRAlb
=bifC>a/5I3JN1;gHER>99HSRNE8HSVBF8hTUR>9iDQR>I9HSRBF8hWUB6H/Aa;;
`Fo;6WTVML^Ab2`N]BWFVZCPF=nR/1^bT@3AY^]oFY0<A5Y][JUP83UobhmN?NOQ
d`=ekV23_m3Qb<n_nn9I>ck_Z<h@L7C;VonNJ:d9MOc7k41=MG5c/=SGjc[Uc6ln
:WBMRk`8GNNZNJIMT1QPV6`;1hg]UTQl[5F@mK6<EA2JReG`TY[ji5^IjTT4iHjH
e[fO`Cb`5:`1Vl1fL0Mh21`4;h2Sh1g`4I0lc<nfcJRJM1:Eb8RHTg?=ojn]RQG@
icPh`FI<5EVNJ/[bOaMeV0d2LV<5FX=aNQ6Z011cH@Ih`jc/IchEXb46XcMW;38e
U1?R26b8ZV:=d50?ZKR8EE4D36/bnT4[CSRUfUBT@=dY1V>boS0[R2W_]6TWa`=n
]FAbG2c6]d[[>Y8T0Q5o<3FUG;ofS?_nAoD0Wbog^R^:ETI>n/:Lbc0MDFl^f?16
<Ae[e>g<k`/58SimAoDCnY<]TD2X_;7l1o?F[B]NSCcd8`nG8`mAkEICKdC?:5FP
EC5^dLT]>STB<HhDL2BNiDRcT;MiS36I432Db3M:C0HH1RVGYYW9]R@E/QhUbH14
J65@`dTRK:=B[3;D`JdT6_]oVAROoHfF>;E<olSfE32H>?WJJnM;MZAnS<eY?GV?
cJU^GI3TP?ih83;AfXQNU4:7Yj73M>fC0mX<k8L/:LoPDWZiU5k6hR6jiCPGG69h
`S:>U1W5dFj]c91M=b/P9HK`m?:]>=lJeT:46G7SV>SBc2ce748KbUAIDfa9Jnj0
DkkQ74<mbd]B3ICbYM=@@77HLT52@BNS<V>DZB2i[Fo9IFBn;c@FnX[[Ti^BblY8
/ZXID=8UIPRY9J4I/EHUI_=<Y0B[9=o8OU2C<OiH;]_ZElXkf^kgnV:mULgedjTf
jGnH54o?BM@nFi5<aY?U;eBK@_hfPO3d>WMUKmc__Kn]XdbmIk/Zj0gh`^jAZmaA
@^HX:NaIXdo7VLYfd/Sm8]`6jkkR3_/2gR0llaeogk4MWTgFgSM]VE@>ADUc]/cd
67WT<9d@Q`cGb=hTg^WT]ZMV^C71<Dh@kPWV9RW/BHiQh5SGJDRkELk=EFmkiEMj
CHhFLSdD@kTB6dc8n1QA1eT[5d?DZcE?<4BBOgN:bLU`bEbEc0HXWNe6Uenmb]HC
/_69jF>DF]8i_jL]<NmS52Df^JKam<VMoE7W>FfQA_EQI4i?AgcVOkH70hWnDUM7
Ake[m3d[814?CCg1Ij]=S=aY[`/HDD[D>e;U[R]Y/gn3Fk5YlhooaW4m>Hcda7gF
e:0:/oYJ@OEEFU1`WOd<iX6UH0gH1;J3>l13h21h0A`5/YI5]@TJBE:HckgWHh^T
Xhf9NQS<1T_0B[0Ng01^0k_1O_0/>0:/EM1J<QeYRC3mF:hWKT8`T5/PUXC;BQI:
LOVU^?aBG7hY;[lDUen:bbo5iIORlT]anJFhO6_AmBd67`0iW@@DAP^451N[lGYF
le0OPkUP2:`66l4f/0_/0@O0ln1ED2:Q@jFFZOMYbVRbXgI4`igSN_g`7om3OdVe
7O^SJQomgIjWWmkcd9=?fdkESnWOD/_a@4ie]Wk_J:UB_of]D/Mooe]ccMc6VLfJ
@24Nh4G9=f^80`iA1LPWliA/CV9mkC1Ig;/Ln1QHG<b3RgU`<@l^i/75?;RH1aOc
h68NG<b3RgU`<Hl;UeTT41F_DXX^RXVGJ2;0=^M??:8MWS4:UJ_QBEN/TV2?2o8H
RR?fCYHBYG1WU]VT_2KQRICG6/EgB9^>E=MZC[AFHk=ldc_ol=3MMmem5ohEge__
9f?O<W^8U5jmm>NASoojZ:=JKkmjgMZ[Ajka1LFo1_aV<_o4hhl?jblILZmoK<Qm
@^]E1jRBh2FT@dnZ9E9O]9/jT89j58i<7DQ1_ACDBd6m5=A;@KdDe4]1_ACDBd6m
5=A;6MBCK[4R`i_8lTVAhF]XC316DVllB?i^jLBWb?jUJ]H_5]73aL]2]674[0`Q
iiIb3JCF=lJbRJ:iAQH2VjBSU0jfCaT]Rj>Sk6cM/MmHCc?UAaI<6[U8BE8nOEd0
RaZfMD/MGK;g@9aXc4SO4B7;fOVUC6/h>UJI;MFCL[ajhI6GEMo_ge:mn_olJj>[
k>8YWi^Ao6K8LdI5Ho1c<oYNkUk`D75Mjo:fPoLoli<7k_o9CfaY=N]oZd:eB]nU
odeoCgo4]ZJQ?QE:^3dcIla]Kg:MVKa9fGoeQW;X8fnlXK<TJ/>oJHimn;U2KI[:
UdY;_SQc]3BJeE;QgJOGDS5CSHJ?;3>/[Y=IFhSf4i`_J_PR/@Hc/UkC9a[[6j>a
EQ4hio5ji1/mh_5<5Ck9T0dOic4Cbe`5F=CGE5eCSFDac6FLnbC=IYbkTG>W>6Z/
HVJDfgiR;38fmRIm8TYQAJ`n5f]CR;6g4Hj[6eojl/hMfgla>:Tm?TWOj`m6fgbC
9Y5U1MC^>fk_V[U`iaNJHSD_n?X8/Jo/B>GKWiZll:B]3YMnbHDGG;Qbi:Y/Z?fE
iXSOk`jdO_fcJao`ETBKmImj`X7@g7b72Rc]`VKMO?cWSTk7<mY<6k8j26AEH90k
bFB`_M3Kl6JmN;=N_5T_gZ`GKmJ;=n_5VoGRcG[aI[eh/ejlFFo6VoGRcGY=K`IE
i0V3G^J]H6aigDoI0CS0UDUVeZ`=6?BO9GbgLi[Y`;0=4bafB=S=H[/4]M=Q/^7c
Y=3fCkOmR@6H[UDK5c2Mfb/aBoTUn>8BO749_[P4Geb2;bk15iOPRd_`aBGhhQ9l
L@VUo19:nBFIDWj9[4>BZiYnY4_BNO79GOQTM/@hmc6H2hK0J[0AK0>k`1i`03`?
GPGBP>O7IgDIeaORnU[=PVL[N]BJ:GRf<Ul[lkDbGb_c]C9O:o>e<Ul[lkDbGb_c
]E;`K:GPBB4<Gdo?6NHVIOHPeFN:0Ee6[VR^7iPEAXoINf:E68T6c2IE8maC<o:2
TGS<G/J:DE=YBN3f=E^nMOjiGgoYQj<oj?gL@U^c?nUgU4N3gNkbL]oWCmUdniEG
go_8gXmOW_^E@6^PXoO]j_KXTTCMk9<oMnhYbl^MkW^oN/MQ]lMMemCaLW4P<SmN
VnkI^>;TXDYWoH=OfO?_OU5YCMHH[/AFMFQ7ZK`R:77T<Lhf1G5Bn?jh/Ie^eiKS
g=CI311MCEg9h=c<TEmW1_MV1Y^=0A43<iRJ8c?:XZ34539WRcFgY>[B>B:aAJj_
fTXlLeh/;98J=T=aF@i/=^:8/36UA1ABgfX5KD2<SRan]K?]8;:X<CSCgMkCCKYT
M57@=]I]a]MfGiDEVVOB8e^EkgfKYcD@/1GKPV7kQN6P:[65`m4FFk7nVc^=UHCA
UhbEQ3_egmS;5lA2@DnUVQnRg:__[oJZH22f@3TTn/P/9@RMYm87_1<jYiG]4;DH
EV4=Si1PI?J4R6F55mTEP`Ckm5R`;kejE=ViXEcg`WmO7i_@gc1Q=B0U94fI9<fE
Fl@NBGHSg:[?a0?eZ6lmjU^?n]JS__FXKcgZFhojeZ>nmJQ_?NYKKmZj]aQl02BD
U/:;VMjJ/YD@QUP9J2kGbJQ;YQbInlC`hO]I?JD:nJ8DGA>e3H5[Ckkin^i5gO4I
[kL7@lU9iDMonLao>:YUoE@:/:>_GGiQO>[PMijbmGYRA[WB>oZm?ooiccn33nG7
on;h8Gb8ZVUVoDC/Nha[M73?3/J6`N[1i/`6Bl1:/1kL06h3^l5nl2`h0]h27`2[
HjU4dQL/bC3i4?dX61X<ES47VbBE<Im_n<Nk^moQUch2/Z9BbeDfdk549Lo8=>DI
VeX[iiBRP1@98]b1R7h^BYlP:A?:oIIP6450CPk<4[:L;FRdTYTeEEVgbSbKHg4a
Fb@[4_/WURiK=I=VNgn:9gCBLL;ce>AH/_dbnX0GK4feaRLYET[SGJGj;Tn`^Gm6
c>JP3dW:2:70b2kkjP3U0jV2SIbj87AA?YX1kfcXac?`KY9JL42Kc9fFPlWL[BRl
A?0mI[MI3kc[PGLml:h7g_G0^aihe`?_N^1M3kc[PGLml:h7g_ETN=L3?EU`=;[=
DUY?QWOUl:hl`k]b<X5b<X5b<X5b<X5b<X5b<X5b<X5b<X5b<X5b<X5b_5@i_2/g
N5O>EMK2^b;fJiUGg53:61g@LR]hEJ:AEF?R/k@LB8lih9H3KU=W3INN/h_RNMeJ
UN7Ii46[H/=2VR6JW2kcF@9RBG^N;0a=T[c;ZR7E^lKcSbL?YA1:0LTJf<Lcn8;_
5=Fg];XKRgilg]e]REROVUWW3hM;_f:_ZYUCge1dm:V2^/H5cQ[7[]98a5^_1W]S
RMJM<7:9]j[J=K[Kk_86`RdA]mlgd^1aESOJmXh^JZb/lM_Ol_]J`ReQe^J4kd_P
n`Kh?Udm>0aoYY;a3W<kBKH/D?K`OcIH0UJ2mN06L1_H3OJ3Il4Al1Kh05RjV^4g
TP=ok7PTfAI3V6;ZQ1FL:B/3BFB0i@1COi?8@18IB283BF@PR@`TTH4T<Y141Y;8
@18IB283BFB0ZQ?jVfC^T:6oDhe>A]7OY>Hf62JOeG7N>/kKKQdMaRUW_YVf[/EL
`lmE9BMTNa<:Hf=k/@b9jALAjSM5:;MRE<K9LbY?XV;:4DM5iF^0N5PY2m0TS3/B
UF/Wg>n@Y<Kh[UWZTXE63;cAM9Z]NKTb1OF<Zledh6IFE]B9JD6_NSXA2_Q7@Y5d
/ZKhMnlEekKga8<SoT0/YCn]cT[6Xgkm;eg1i;CHLFfTMEHkgHdOn:?a=WFZXmY6
lI`UO7mHOe9=ic6eB2P@m^^;mHCMkoE5Y4ZYE^SodQ:9NR<n_elY:P8RHbLSHmLP
HegZXV622jLQHfe479J<=B=ScLQH<c;FS8`e8f?=b5Pc<]J<S3DSHlg8F3<beXb<
DFLg>eRKaDHS>:IM5Q:G`f<_Ic2[QE91k38RMaoOTl3Dl1MQi2fLTKL`lQI6g/;8
FaQi2b=_HN@]S;b5TKL`lQI6g/;8FaQi2g=bDOW`V9FIWV`Fn=n_</I4A6ROc=Jj
9b`0Fg:7clQTQQT1bRdiiYIXlXg6Jg?MCiIXc>FIg69TIRgB<T2C<mhoHi6b1eBE
O@J;Tm?ed?AhJ_iGmNmECF6IX?G=bK6>jKhoOA93B^HegG=b8S6UD_n>/EI9?>1F
9m_jaJlH:bb;e3i_==iRa0T7mAl9kgWJQnM@F;]D5HN8FQb/[TU5Y;iBLW@cDi=a
9T:@MBkCAYQ[GVHO6GV1XEiFMBE7^hP@<f;ZVeC0>2?j8ddG1FK^DD3^DF2b^Xo1
G304EX>=H1_H1OJ00n1il2Yh6g`8a;A8Yh`4Jc;2A9PiUi^PcDg@iRIXLa>d^@WJ
g0A]KX8f=d6KVj3=CM3V9^MbTg>iCI7=Ie07K5OR6fR@T9D3JH>bHVM9dIF_]j_K
:;BdimMJcjOSn7^E^[IHZE0Ti2_SYfg:i2TeeJ?ke4^UNG=2OU^i2TI6_icXJFRd
3CRZ3iOEU`ImTMJ8LPKm[HVjS^JAgNlZnmYH:hn/_acbY:<=Td;fjE3[n37MkGQ3
_iD2FQTMmE9QXKF6?WYEjn]f_?59QGk[n_Ebm<KSOg3LJ?ln1JQ^]AYKCT@PoNS2
@k7[H/AZZ4LCNon5_;67`Fb`1:`4jl4=h3J`6n`7ch8S`:Y7ii?1bf=OI_NhB;`l
`Yc?g68L_G8n615SOW;k[;iI;[XTZddCZRhM8R8M8R;BZl^KFPci<f/]EVMZ4L`/
PYU5<;<8IQK1c2:HF@@cRf1V4L`/PYWBfXP1NH_11d2NkBXSQY<JY:bgBo1PmNBh
<AA`fDbQgHRM6k5c8gI^a<j=f;TA>cMRidK/g8RM6k5c<kgI[aOWSRFFIbGDZ6WG
BOFfg/bdc4GalDnWFXm^6b65OK1gENNMnbiOL]gA`U>OG_V=aoolfZCe0iMM_NPY
Sc_lnWOfO[mS3PmLg]dLc5O3eEF[Q`J7]/imJOjRgE__NJBR/V3]IJNW@Y=?oMjS
n^@FePOmGX@2/PgbQXk[lkQ4[Ef]?h@OcKNNL^@Y>h>V4>IM1Ql3Zji[ak;J/Jaf
;:/Mbf[7/]Za[7H/Zag;J/Nbf[6/l/PL3Pm>5g7OAES`1^HfbabB?FChg`j5@`Ko
YC<fmjB0IAEb<S2fOL6`6mH2UR43lRBaFCbG7PHa6<Q[;h<ih0b`2V`0=h;K`H?P
LO0LN0EH<Z0Q0a26:aO3Hk`_@8XWnG3NNWZaSl5L<0AFPheP6mP5mX03h7W`:S2O
GZ``g;gL?ln0658UAGachEd/^]DPBeW3;QEI[MK94TPhP]T@aV<U/V]OAS1P^f_W
g^o]^>VaakkK]nNR5eBYo/MWembE[ZUk?19^6jb]6Da78k]JG3O]nlY=gooNUkol
OM^FfO?eoo?l<oZan@/F^aYTPM6QNGV/glWER2eOSPeXa@HTYNoMbEFc4Vkf_C_A
MROJkTCKWFRk4fegX^e>]=f9]S_AMROJKSfkm2J3_`9K]^oMFP7>lM1JH/`M69]9
bA=`EJ`G8W?_<?P8F;YF1LF[X7PE5:n2hUE@_0Z:Ed7a:RQN1LF[X7RE@G75^[@I
e3^P<mVYm>NEh39:<RjSQ?U:V:n4nDZH[hCiBYR_Q?WTiATUc5O2O2FhS19LQZBZ
dP/V;/>b;_mdOXonVkD]ZcOFj7ZGVQKF@9k^<ZZm?03<j`N<W_MK`o@?QL>^B7?k
mZEgoOS@[C<gmMAhYhLl4OdGNhkZKbS_ZbOOHEo^l7WJ5`b7@Yj>ciafh6_On44X
E=[H7O6LlX2Z>gaHeE_?n`k1jc_Amb3j?^T@NVNn`N4@LE@ndRTnG:8[WWc07Y/[
>l=hmdc>W82ND^V@WTbY]_PbJc;on==:UUl88BTlY@AESIk[[>FgZUPi0IW@lY;[
/Ch4BaDlUj^F;=`=KnAZ2j`<@HYNKAWKgHHl]FGTZ@gn]l7o=_SO1_oKh7lKo6n3
ofg`_`gn]l7o=T>NJ?VfXT;Y1YJV3H;`ZDJ[P<eTDWfV22>=1IKA3Xam;=QnJfgE
U>n_nL5aEOW_ZnjOg7e6IbcbHX^[]B<ImXk/gKMmakk7K][iB6g;Z@]>DfG?_jAZ
i/eAeo7@?4[jbAfn85daCnoHnoS>Vki?h2EfNbElG6JG63ZP_Fif1/Sc2WQ^[U1j
6mgI9h4]/iVSj=S5;5`KllT_R[Wkm8m5VaLPaB/a`kh<lGd@giLQ?^ljHFL8[0HK
`CJ`2n`11l3ch5EP[0M;QeS@G08aWQ@`m@8SRGD<n@aGZYb5go_V>^Ed]i3AG?2;
=KoGSbWo>cmGMJWE5J<GfVjZN>RJ[O_EOKOLOFfhfMeNgm6U2Xjn[ZZ?Jo_k`]M_
n>ZGQJI:N`92C<kc45GL84UJ<GT<LCNgDFiX@c6DUGQ8jQ:bTR??>G@`=V]8G;OQ
Tg9AoR7jVngBElXZ5X6Ve;JHKf;j:8mPnh`^2HVHXl`/PFh::L/d7Xkg0JKi<8=<
0PUgkWE2mS]SREQTm2[inO3m/MIhm9jO_GG5aFg1j^dMEijWcX/UTV5mmle1^Q23
o;2Mcg>A`L5ooGJjfa=]>?NbOP:3b>SMb=MFoD[7E_/m6;iNMIFlll21]/ZMM68W
TXb<J?2OO^^?VMVKLH6<Y@E1;8kTm;8Jin5/WHJWU1hFHlGFX:jEVNMTfB[8iPiH
Sf@DBE`X4HbiDR]9^14CR6OA44IalMa27`?J1A563F7T3Gm0G^:a2n`11l3ch5DP
dH`lfPIGcMS2AFcQ8[I`4E^hR2eLa1H^HP/G/HF;f<95K>4R]W3aZm<U_W@AFkPh
/MbOghX94Q@3LS51]TU9FQj<l;0[;8oNShTAlA:VjC7ZQ[@S6O61eLmTVgomk]gG
Oo711eEk/ko_gkIO]JHch;[2oOG?CogjlT=o7AUNN>/2Uo_fJ3@mZmYNN=nFjkkm
kN^^^gndmL_[T_<G9]/mZHY]3fbJ<n>S9ilJkIld]mHI24Bmg3W2Nh7Tn_R=OUEg
2>n@CbXPdR3APUV;5fo0Mn2Qi0eiQlegPhVoT5a?NRiCn0Z9[5T;<CP[[E`lRD6e
_R6k4S/ij`N/P3o7F9L4o:haICb[d6M4OhELX/g@[kAa7I;FBBi0Ui@ICIQ]V1K?
8o0l0/lSl3`2cb?`?0;?8o0l0/lSl3`2cb>6mIML`7cRGfb[M0_FPTc[Y5TJK>oX
?L4360_[FDN@:MUDVHm]Iob3NKScF<dPcV2GZfGNc@]_ofhZWHa6m@mB_UQoh:8;
Egdc<2G^BnTOA2:Y`IeVf5IGXdlNW?k4KWdbclH4SFCmgWGGk5RY;iN7J2BlPaBl
TL>a>6linQ_AEPgcPjMj/3jBm9[MAS;Rn@]i[iBQF@4QKd3;dK]63]BH2IHMABXb
b5_3[dVgT?TTYmSi04MTIHV`a/QQC;=DHaJd[@DRGVa6@2]VB`kKRR?C1Z:QjM<R
1bTgQ@:YT@nSdGQLMO`hU^2=<B6Gao749GfYXBFal4RISgIYC9GO]XFfU42M=5nl
XjncgfWLFeckVVRie;Z]9o@d<QE;]o/Ic0=;`AZ`2F`7Mh27`47`0SP:94jG9gO=
/YblHlJbAeUic6FTYUdgW`k<4DKbA<l4<TcDgMbkgX@B=dFWChd4Ydf?ZXXFOono
KK_b8_Ce:_OG?Zm_F]4ASMXR@X^;nm^F3TDRW`aOmbGD]4gDm<KM]YMhQUGXXLA`
>GJQVe?DhT>RBdI496mo81j2im9G9_Ul5M]2]_;N?^W`U3_4;1Gc]BIPeFWMd<`=
cMc@c0g=g=3<3LgLd<`=cMc@c0g=g1QB<afF^YU<44B[Qk6XiTQjQ8cInoR@adW<
:W0O/oLaNancmc5k7k?g<G/O/oLaNancmc5k7k?gHJKkS;RkP`[`i>bl0l8C9cMQ
b:geV6A>KZfD0k=POJ=;1;W;=1bIA]9Q8TN7iSB^V1E3HiAI39EcVDL@JKYbofh>
EQDbga5PR3W_1bQG5N[4WU4Z>g]mC@LSdMC2m]RBM2cbY:]5lH:2I5aEQ:<[JTYR
ijFoZZiITPSab=CoBDHS4OdEMIen==Y^IVPBo=GES7KnZMaOgm;RmdlY]]Wb^Y?G
jAM80gB;caDYEH>8[>:]R9YS:_agJO?UGCUT:71MNY<hSZ:F`WM7EXk7Z[EHCM4L
hQY37W9ZcIf?DMRZLLY/2cblXR<FDO>iXdWd3:E6/C`XL:eSYgWE4[:JJ/_e6Nll
n0>ajRWZc4>Ti?UD6LAgd86=OI7AC4Jijc0kSjEo[_J`4FElRZjAGVHA8bFmbY;C
b=>=/S8/E@TcKQ]VU@0[IgPTlE9cSLmWl_UW/SC[50VRJCl[DY?T`:@a1jK9PFUS
3YC;PO8ag/Zb[cVaG23OF61nXi`CVhn;b/:oQ>mVZLQ/jIDF/f48efTeRDfeA^H2
mb3OWRE5YA>LR`S]E5FENO;fa0jRc0?eDTd`6bc<WaV7IDRloFSW`?`cZZO6o87[
4Yk1bJd;G:4YLGlk_RRD6WAFcnj<A^o`eMYRidbNOFIMo;8iFcID3/B3PDgA/:ee
ioVK[m2Gbk/3Xc?LJ_NR1FMdMhdN5Oo48ZGK]/DK3@CZ@lWhe86CY^ai`Ra9]D/_
TMRbjjQ5C5JCiNe`nEP0TA3jHN6LB:[4RW`77T[_HBK>T;QAJX_2@GV6JaSJJeZk
`EE9A<bW^aX=g/ZJL:h[f^YXc_7FjVS>7K1F67<7LVDWbl9HlY7SKKO`]U]h:aL[
JRF_[n0MZVH`4/Fb/F<6X554;TX`4^GNX`@SDH:A:<58U60TRZF;4Xa42DJRQY<Z
aejKKFXBS4PP8T]PIRT9hS1^AAJb`@R[0Vk[=BeSBXU6a7QR<68m1MKi9h:AN2Ze
?1N=Y:Jl?RdHWd@`/_8^PY7Pk?dm/AS1R30ai:^[6Lc48Q5OBibEXV`/4VlAG^>_
Ui6[[[G_8aK9mTaKoJ:OXZhXGTfFfJ[aeM8gJUR:8^YEAMB[RZQG5E6_:Z9NEDBm
ZXQhZ8QjEA7eZR;ZEEK5mdd6O`EBQI0>DgVW41fGFKgoOfC>9UliJBl<WP?>0:_0
1W0S^1dl21h7ch5G`8@BXhSVYblaWUQ2E58l]79TflXkWgWfSS^NnHW]@OfeMmkF
Ge?1]mmFXKDo__gfIijiOMN?e;8Sn_^Zl/PAEJ6oc`GJ]1WTOMNCmdEIeK_n4>_X
nLChXX7T:kVl;`fMdm0i3IgCd3T=WM?@>@fMdm0i3IgCd5TNAbD8N9?1Gh7@>@gO
91ZAGSj9eNE9;?5?lVP7MCLnTFn8cGJI?LE98SYiZ0aJmc>H1iJ2=F0Cf0k^00n1
Pn05L1A8]^IWYPU[N3Tm]U[kLPN/DQ>iXjGHEZnOXMQBH39efEccULD^^G`Y>CGS
M2/=Ha?RF0b==bCSWgh9ZMT292F04f>:4n[0YV9C1i6G1DK6EY7E1Nn7`j6D?RLJ
jiaEDc>[<aJU83ch`;T_Z?;SfW<GkI^RNVkJmkdM>oHnNUcSTD]_<13e>/[5:3][
ElbN[KoohS?jP]VfAfoJm]SNkC_f8QN;T8^KSGY0UoZ6FFlBgce<cKf3N8?KkH4j
/l4B/1:/1cN0fl1^/1ll2hh0BbXbk`LdEeW<R3/Oc^NcEU36_>KKKBAnTDiXRFST
NB<:A>ciT9l`WnChJke8:<M>Zo4SMl1j^2S7gmbZd_nOfYNlVZPXTg9nR]M/]3:?
I5TBY]II2e55g6b@6`mbhb6fd[d^Y0TcSR0YHeo[YZZTH12dJY=S2`CSL/nA_CNa
SW3CUane[AgHMo4cnW5ElFoWg3oKeG9k==`a/dKF4Z;jk5@X6UK?KG_T/NgK7]/g
lXRjNOH2oIVOZH[I/eOD>^T[mWkb9f@Wj6EMBN9Ao]J3hg9lN4;kPSCHU1SaZ7QV
:V1`clRRdGOI^^C=YTHLKjf`iiSeGfWW6:MjXR8:^IX9Xcb68TZE=WA2g?YgU<Mh
a<_XNRn`>MC9TX^>GQF9aQ:?3:iXSdAokfXnmfLKUUkFjj^o=;7X^f]fIZ9JfaI9
_VZM3fnhNVioZ7oZiA_U__LMOlMAcge?/gFK3LCBJbD=_N:VYFL^HoO4k:NPQJ4e
:K@VQMJTd9XDFY=2Je9XC@Z]BJ4e:K@VQMK8Ha:6;DeQBnDQRd`fal5g2GLn1YJE
o<Ok[LA:B_0YceJ<kGZg6]ibg;2NNl`Mj9<@Yfm<P3/P1`KTP;P=^eFF7n3f7NKJ
^P<ojL1?>_2C3_bT0coY`4ljl9<>o:@3?nW0CcYHFgN`]/j3Pg;3d_HY;fbAMY0n
;YDe7=>jo^?mdIKO=G/>QG0]G1F_FI=UXA0Z9Vm;Xb^ZSl5L<0AFPheP6mP5mX03
h7W`:WPKO0QTFDRBJCbD6M^I_D]FK9MT_RCc9IT_bGa9iT/bGi;iT/bGI;hTlhVk
8VZC0TUjC1^dUGTB_5?dhnL9;eZ@0Z7IoRoVgbP@k_>5HPfEIO7kckmXljY[Ngmj
i>DO;;cGDC;@h_Mi0be9Sk=khfO>FK_nahNOnUoOkoobAH5d5Fglni;Q?WmEco@U
/nM<nLZ=GoYJ8Y9>[n]>M@JZ>a:WCC^Yai5ghlhKkj]][:o_@<J7F2lncb4=Ecn@
?a[2Fg69bLDeVUg:TU<9LF=/iDUJJGTZI=^NeO<9SaAJRVohF0WSleo;n5Wa[o;D
Yn5;?`FgliWEK:`aSDiHo:YA<9DGl5^dYFaUEUUISR=a<[?ObIVWeOVC0Q/jF^=a
oN;?[SYCKfV>M4`nkniIjohUhZaj>1k^n^bEXDSBKko0Che:ggOojX^RKUm7OBBh
H7iPn@DN]@Rn];cHWHRUUohk=9c;GjiHbemBjM0n>LB?O;bJN58NOc>X:CEVJZ[X
XoQ2XFH1FgTT[=k@DUVAb:fGioZo[I@cYj:F^l/M/5iBHI3J<;YF`k=QDRUUVICn
Yen9JiXB<hneLmVbF>8dR_UnjcG98Q8IOfF]SVDY3D?6Y2RI4_OHSmFU5jfmm9_K
8h5`o1MQCe/7JaaDCIM_?oV11fX7di7Hk@6G^_8;EnmH[Nkf1L91gkCADkdQ:J8<
c^mmm37e8hU_V]_aB?0PM_aeakg`82`mcM81;0DUJ@@beca9f<bnf6:/Lc7F^AS[
G8ae;/Hj5f>MRk7>aESWHZac<MJiV?9n<NEmgV`XA/]/GnJEN?C5UV<<iAEg72hV
V6jB1G:c6^HTVWDBcCZ9IYe4/djRFBOA[9=XeTTdjbBJMA;=>ZV6>LTIWHJiTCSI
ADF<]jE[;^JEOV>W<I8ddbA`V;]a<HiVLaU[GBXW31<Lk]P:aOQE:STKcd/JWUGF
Oj]02o18h96[k4Za[6Q/iDP>F8mDgcF3PZIZj0nWIhJD@oVV;>`9mj_^J;ASA[Fn
_k4SUDPefXdHe1>Q7gfCkDKNY^RA5HSAB:o?ffO`kOQkl>eUn3I9h@jTWeWNPb7m
c;;:D6YF76?@>9JQL@`Jaj1a31[7X74<6/NPL@`Jaj1a31[7X74<6/NP<BelV7CY
CfV7a_9TWUU5T52[aYB96VBR1YVX@BIZT8TJI:86VJQ19VZ@RAYTXPJIZ44VJY29
VXa<e537X82=C3@a[oT6CEMf5>3LLRjYg9XS/djEjgFNd15S6M<LDbLD?g_5:a^?
Hl_=l>XDPhFbeT_a3a<SPGDC>/YBP?GBH9IT[6m9]2VAYVR/?91]o5TEO<f9;LeH
cHAbVDD6nZ4c?//<_@ZTdheO/BgODQb=1Z>EKaK5@i6`:^T9eeEE]GXWOFM;BC@B
S5ENnd13HUIk/4^ENSc1m6o:8Y5P_5b=j25JV]>fXckN2N69=0@LNHkA?N[k=41g
j<]]@ban];0fk[F=e/PQm?YDKW8klS5CgF@nRcJ0O<RcJ9TH[=WThJO^CAEbI[XR
7118WX>@CPJc>d:jELe?3JdOP>436HTL@287T<P19780RAa08PN@b04TLP29740R
1i380BAb08TL<2AB0ZUN9=;?OZo1A3TR3LAY/ZDIfJ=BlCBNHS<<o8@hcVYCcDW<
Q?H:ZkIY>8V9>Jo4>^Hkc38N=K<@e/jUM01I_>iTf`FVPaTBR8n[?fI/A:KKFMGg
VPhgnaa4TIGhF^8dFDGDCNidGdNgoUi;]6NbD`gZ?bZOe=XimlFNS]j^`UMN[>g[
JNmA3TlTgM^/odJMDab>]bohJGNj?Mhg/S?T3oZS;B6o>UUeNh`RY3ohliok0Y50
a<?k0gnQ?acRLgo@5oh06NXWemf93:GDbFPPO9EDBb[6/_KW=6e<28iJHF<oPgUP
:EP3=X7]h0k`43P8GP17`C_P8b0f9/B<BL?6>8g2;W=ca6G:Y`/Khl;6^;0a;Vb<
2a_S`/Jh/34^K8`;6n?2a[RbblZFgg4QMj`aHf<lUUL`>jO=ih]mW5]6W9UciMhM
=<4IC5QXcmE6<^7If>c;50WC8lSi2Zc^IAlD4`7iNjF<6T[DVBG1/Hk34XX2Vb/a
[h^eTLiD:18iNYonEL>1e?LI3ZA2>B>c^/;mOh]5TWg7=M8a8oeD9mUN4SM_^92S
=^UMahEP8<CWDhIcU<;GR7;Q6N6Y<VZ74VU5XHKic=d`E6/fD^k<ncZmG;odZBZn
8oNCBLAU6l_je`W[D;UWb3<44aNB9nc]9CjH0lh0Zl06L2>h7C`87PO?PEO07l3O
P9D;iI4;lGh2W9lGCIBGS<]8RYKC9I_ie2nFU:CIB4?<I<=LX^H?0YR[^/JkVbc;
[WJZ?d5fOmN<dFogCFY//dgANI8/69`ieeHoNdi[jlj^9J`@k6j=]2EMkFffbIeW
D4]h>1KYC;_WbEm8PbGbSakUmNIXg<lik?>Wa0ROo_iOH3?on][h_kbFi<WBonk_
[Lf`o/[J7;:cNObaa0DlbK1@FjBM`Ym>o0`Ni3CNg_aIM>l<<[NUfS;nR]aIf]UL
SI9WOHf[c>NZ]=<G;Ibck=C4c<_GGKGV`Z^/CnA[DP@Qc5CC`6:`75`1=X=K`;eP
;gP:70Jo1^nK196oSfWcPWH`3B`6bl4EH3>h1M`;mX:W`67`Jo2n40]D0RmX1m?0
H[0LG04fPe_0_F0_N0XL1[l6kd]`02Z15kB3JF0aF0j^09_1;N1N/1Ll1@j3Gh?g
nC^P6ZP4G]0>YX75H3Vh0V`nK_gSReYf[3C_^7go^7gSknV=nGiZg>NLjhCi>/K]
YlO]MhkKUkla>_Ij^/O]mhcKkafgKhBVHjj_OmcWDlK]Cafg?c1^OoZhoAWSmVN>
falL]cm[g?k/LO]ca^g?7KLoKmcno77k2lK]lac@2OAK>6iodKSmDlK]8b<Wo?iW
a^dCdig`nFWSmWWGnPVOOgKLoY9anfN<falJ]kmdg?jbLO_WS]]O<Fko_77kihoK
_f3LoXGSmUN>feleKYledQ?^MlfhoH_6kEllK_nBLO_DJdnHkk9aniN?fdNGCoSn
UN?f[aZgKo`AgS7jLOFhcmN=fcOl`IS_KaSgnLIani_6kGm>m_l_V;Q82`YUKVAc
M79UHFd:IFiTKf9Z2S@d830PKf9Z2S4g<S0b2VE^I6mRJPXa=20`86mRJPXl?20_
E7U`IB0_AVm^M20_DgERM7U`IB0_E7U`IC4P;d9QLfE6Kfid82mHDDmHAe@[@de2
F34`82m6KfidA6EcHg9YL7A_LR0d=B0`858:;dE^HfmTJFiW82m=HF=BKfeQKTE^
HfmTJFiW82m6JG9cM4=XHG8P=C<P;daQLgA3J65b83Dc82mGJFAdJ7<PFb0e=cDP
GB0n?PYUKVA_HVX:=3DP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6
KfidCV5]IB0_F55?F4MD:d==@UPa<20_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>3LP
;C8h<B0a<CTe83Lh<Ed:;dUdHFaYHd5^IfaU830P;d5cHfE^M20g=C0P;dAULf=U
KW@P;C8e<20_@f5`B6EYIfQd83Hf=R0_DgAUKEHP<C4d82mHB6EYIfQd2SD`<20_
DgAUKDPP=3LP;deQN5MYI7AX834b>38P;dI_KWA6JFaU83@f830PDR0n?PYUKVA_
HVX:=3HP<21_HVX:?3`P;daUKVMdJ20d=b0`858P;daUKVMdJ34P=3PP<21B82m<
IFiWM6Pb83@i830PDR0_C6E^IgAX<b0e<20`858P;dIYK7AULPX_AVaQM6E4IF=_
I6DP?Sh:LgAbIF5]2WP1kGUW?=aMebhBdC_AnB=4kkggCWBR3`JSc316kd5dXTF;
6Z96[b5J44@GA8/^FY0XdG<VbGdomo/liicgW<oWMnK3c=i[[Gg]EJi[OaUV1Qem
;STkV0eH6@I5L?5alhX32U[b9Wbl02n_03L_;clf<k<11>42o]^>cF`4QW]0H53a
oa:Q00N344RK8PR13=B2@@5eCaN0C`3P4aKW4a7Wi@GhNGW5T52o0f5`LD0Ai0Fa
0kBh0GDH5>b1cJ`0Lo>5@a`L4LQkoUh2[;I/09nHV0SWkn>0W2/H3[45@@4]4<8A
k8ZldAKT0^S3K25PQ>no@K1:>R8@K^8l?=kNg]`PE`m^6=a1VXdCl8HP704m/0LH
kPFf0gjE36R3G<5oULb=c@`H>48loSSdHOH8Ka0L320=;Q1K<=@3NL@CJPN60lSK
0GdeCN2A6aSj9eScC`0Wl5Mc03i^_Wo1oGGj5a04n_/`b=HFi^X6P_Y2X0j0?L@5
33aBe^A6n20h0A3DkULPb<D3QT`7i0F2^81/T06oD`L1bW:j00SIY;oZlk25@m`@
7]`N49MO=O;lPT6fF@UZY`1cM@E34AkH_jYDQ<31]PPHg9OW[n4j@f7ND?noMoH@
Z9gm[fKHNK[a648QkYiP=DGPC`cBQ?f?c@6<08AhNGU5Q4D1/3/0m[5ei?UePH6_
6aShiNCkIDKF4>S_1W<3k95UP0<QmV3T3kJo1lP;323PW^10oooZn?LM=QlOH0Na
A@0fH0L85?/OM:@IK?mWSi`o7>83V?4R2LX78:T:o;>b@5;A3PIelOdWo?N8N@a=
m4cd]CWnJ/2o/>CUHCj0?iN@<<35;l@;l?492`8Rb4GP_n?XP21oELWk3k0Je1h6
R?e95mVW_e?fnR<@P?D_2K41ohjU3D<b5`b`oT=dLehQGU_T5moo=Mf1GdOnEbco
QO9o9?YoIZC/jN;b^d^/Om[c?oU1[Q0GgklRT<ceA21EX0E3JP7jWj76h5lZ1USU
HBifonUC@h2@FY23>R3io5LK8Ak:41n`W@h4HN_hQbiofV_hBfP^42QH1nH1nOFd
05alb6OTmmSniD>:eMHInGah83Wif`E6R^OONjd4]HGIoE8I?g;283PLi8^=739b
9`Chlb7UJ0OfnLeRP8LK2T<Ph@5TLH60?@b>oF^R@P80Scd4BE^T5O]oPjb?@?8M
1;OkeeFoT[CeQ<>Al__=I6AFOnmoJad<mP7KH/o=`6`U`YgZ`]_?JnBX_KTfAjFV
V3N=<mRho>OPKcd_lC7Bf:YO?5V6WlVU3OH@;Zh[/Ik:c]?On>ne=V14_TWAKK/:
^;I:dY_HK<?n=7joOjaXCjjnSaJ;Q/]0MR_PaSg0:=CiCR]ZYcYc_[^W:;i>8LVi
Mjn:CgeOnL;`diU=gJeZH@fLjo99[WS3>??@TXo<1CHidaB<ma1L]9S/a4Ln11m?
cjJ8llIndZ/WLF07k/L;5?^K[_0WG4ck;EDJl7]dDCjP=:FP_G=:?3c1hRnooEbM
O=Jom5GL/]A/[TQdh/1lN6ob]8HA9F>@3PDl_8a;:S]4/i?T@ENN]fdfg<G8MT`K
H7U8GhoY7l5LZV:OD/DdF6ZE@`<9_[QQX]E?=T6ehgSKCMNeOf3HbAj@W4PQcQOo
IMBEkTb:I:dS9dShn^8NC`EX@TDC?LdNiC?C_?JSni<SnPF1BWZ37_4=AOiVOCl;
^5omh7:jha@Il0[QJ_iI_1O7AiALIoC:AZMQ>nG`jdeaic?7@K?66]9C/[1a@Z/>
/JSeL@Co[D1:TlRgL4heOW9io:lE>J83jQW;_=>T[QhdQVS6hkZGMRKk33@COC;h
DcLi7Eo;IAId3hSg1Kn2mF9Ehg4/YV:h<mf2[LI7J6ANQ6j87^B:`gK4V`fY?8/D
Ddc=G3<]N@I0SE>;Fl4cP^VHSBhWPP?9doLg4IZB@BcdaUTAUMjJ8347HQg<KWO7
EMf@[=7lnee>GUDCK1675QjekWZ<=n?Ekb>H[Yn13kYXVm<^K]1==H9eE8nBh<[I
TSnDe0_[[[8TZ5LV^;F3m/Y2S:IZg34eeCV/9S2MYQ[F/16gSkddiP[Ygh;=?C4c
=HmdgA<TSI;Ei6HRZ7H_a43]65JO7k;/:R/fRjT`6KDEGlQj>LL<8UZhUFP2o2Xj
C@/QfA:if[FhScCXND@_:AV?<2L8beCUiTDjIVBT6B]bGnJ@8oJO3gY;/4m/A[T8
hGCR:2_SbA]_G?95j=<ag?JQ5O6c=niCgo/hHTdM9bY^l^a=j7LG``XZS9I`]L8C
6C?_2SBZ]F5K;1KC;mHUU1=UNAfOJg0mk5C1bZoB7mi_HOOHf/JK70le/1?k:0mJ
:HXUO18aKiH`34Yjl=bQSZo]fYh0`g`k3H=g1d_T:ae8KlbBR3G[FY?LRHSY0h>[
mfOn=ZHfj0OhjX>0f9lC1/AO=C5BDbc6oB]<BZaoGP[fLJ^TNI<dEFh/1>RLll__
>R`fN1oK>7LYenCRh8AZEiKH>dTTf<T`?G=Qi13N[j3]LD3KB_Bo>2ER_oQll3FM
LP:7Q5=OM`>OoeEKhEDUbl=Bj6]:Ln/j2mgHl33aKObeYMHNHAM:::n=f5=GRoJS
Kiak??>UaNJ?7`QCVG646R[5<?Fga6TE?=YWaA^[heJlG]F/GR^W<3mUGiDmma=h
F?::ICa=n5Gh4Gojh[fHCVId3]JdTbcW4>/j2/GUFijj0K@dIeKR`NB4A>L<@[MZ
O8CeVNF>o;_;B8ZejEYceM2PgLLTEVMU7i8KK/T`[dQ/VK/8PUQ96NJaeKeV?O09
0S?NRkW?N6n=[oR_i`/o9JhJmAQ=8M8:cl@jIm7UN^Ofi<_3J9JHC2fF>Y46XUJR
i`SCiJ^kiW3Jh02Q=:fB5R76nRO/7MD4WKCklk^B=G6SJHX9LOFLKI[7mThLZDWk
@ae_>cnPW^gU3NH`n_3fo71T^U>ak6TV>anh^Sg7>1>6?FRWUZC4S/D9>7E^FFce
NG5g8gaJ<LW:/0jCWIFj7k/DE[l:]8_TiP:[hgbYOgnZl2`=8oRE57fIa_[mATDl
9fRe6Z<_ZDTT=NjRHU?0>D]k@MBkDfOYKDQ>NloL?R4::HU?CMbNCJ]WS`ceZjLC
]LT306OVXE6[AhiOEm[eYY`]GW0KWP[M56iQ_jB]BeWohEPCWInnPVZcgIeJcOQB
hK/ichLAOEgdiVR;5^<Vn@<^3Qo_3;eeC[Ihc3Ic5cigRRkjl?2=m?::R6YNOY/e
JVl2AW_``mhV=R8hmY^eY/V4nSbE`IUZ]>;2>jI1f@YOd[5S3KW_hRW5:[B]2^BQ
1lhhPZ7?Nd_FU4RB:QT^@QF^cGb6AgbZX3d:kTb=C0J@=mb49i1cheVNKi1=mS0I
3N_i`Mb2G/:i6nZOPC/>4Z>MBGD4UBVbAFoSY6MDZd<Z^oN^;Pk;5UbQH/=lVIML
TClfljo8b/`8Tm5@:kofhKg3oH9`4/715>SCF_9Mlg/E_/Fi:V=je2bkMJU7ZR<?
TCkN6=l[?]aOl8XbDYhfUg=d[XEU=5FQ[a2n4;e;O`l]lnkQ8O^mcWkJJ6de:Uf_
4S51=;nfWm62/cmL@`T0Z2PK[F;>k[:=aO^iG8bOTXLSQZ`>VjNO;Sjc5UTohTn?
KKdYXUS`/a50ieg7nG3:AF5PE>?OGXeeKZEjn2cF<]:/0dcR8_mnK@d_?H7fFS1>
ne/4/=5e6GFoEEZjD`ZLEb:PVc;>UOF@egMRnF/IAEh2djTjYS70RkVl54D]HWhE
@H`h4ZYJY1B8CiFRCgPgfTkijLeMlU:2WYT0<kf/eEYYXE2eN9;`lQahlbV^3j5S
UJ<_`kZcd@OmPBZAB3FLL`?70I11bRWY4Va_<?A7N09[5JjaWHNQf[WDXLGUE2JQ
E/0DNUJBWOZinN=b?O`:5Ml@PVI1>eK2INg4MIXFOlKk;QOV<H25ld2EZ15fiSWZ
hI7LXICDf3Wl533J/0`nHmmdmCUU1OnXY?T^IMhoE<=`LI_oC[hYedHdI;ae`PA_
9U>[[>I]@ma[hTlUJl@@K;N4UHaH]_O``c;Lo:2=9KkS;9bNfL@/34V9H3_>J//Y
hN9=naa>WBjgdM:0Xb[WMSgA=b:=9gCB49bXNe5=]F30/S>loTF>mV@QSFaKSB?a
MXie]IVlLVC7Idi=iXn^QS@_f[M96^C18Ng/3f[XXC2OE@4=P?2dimSX@HMIXEUg
g4e4Q[fQ1:GPKFalGBjUkSfWe^?Tbo3jY9Qk3VfAm0kYbk3?RgP<c;B6E:AMkHkA
aFE]Rj`OL`3ndngFfKcjc]Z``Q9>H;EQ9O?]8`ZclJSTDB]cV@ASa0O9P@PNRMIh
g4K6;CfJeji;?EEifFaEIfFTfDX9i_01HckLkZV9I5QZlCP9R^ojC?@LVoa`c95i
Qnbl@nQ>g9RjS2^Pi>hnUaYn8RYX>C<a]4K@>J6Hed@3^QHC`Ed_J^TJmglmF99=
G67:d61Uc@FOMiU;I3m/LdMmTTfA^d4cmnICC042mjjV0Z[39;Hhe4HM:nYBldf_
Nb9EjW_h5bLQbeja>nGJNTKejPAOGX^0bEJn?h?F<Nn_S]F@?>i?laa0c0@oYe^h
6dD^f=lB^bkYcVR<T3NG:90[?DNg^7ki4Yf^kYCJWV;@fmLg@9Fd`7ogZF7@ODVG
cV7@[MHgF_@<G9B>4:83ShGIeTl[15HCkKeGXm?BbZ>a_NTaG/VjTH=>17VgA5AX
bIME>L9Tc;Vf8GNHR]h7=Ck3BHoil6P;7Nl>66db>RWb8FQ>Wbo[naPh4]SZDLKa
a?>`Q31Bk>a6n3Ih?n=<K@`;`U8h:Th>F]?[CkI^ijBnLF8<hiPKZ=A`S/OC5B:?
OS6T5UK^m>5JjNTg6`>f0h9ZPWc6n:OedXgN>d]NEoF[0@o8^@EgDmQUYcaT5[0Q
ie5SKRP==We[iW2/N35l^HYg:jJB5ehLiD?gZSDE=][BASU:JAM4dA99Wm=Ln<Ib
nbQ<c_GW/CcY=2a=2i`cEm^TRX;Ci`aM3Y6[>e3SiWB]RVl]:<Y@D9D=0LTH[=WO
ZHRj^Io_d`[5VnSQF_</G;h]mLL@/jhBGB4SB8aMjieG9UITdG`b760eOL/mF9VO
k0GJGM7OC9L@<F@NMYJh/jj9:bm_OH1`;P[4D^[I96P<<HmBeL?[7f5Dc]cmJT9H
4aV`j3]fj1VdZD_TF>7LjBEXQ35EU8m:]T>/HOaV=4OdFfUZL8l0B@;Z5M7dhf_;
CdULGkGWF0<cJ0=aYU>hSi><8AETX:;9L6XYE>n`4QVJ2ZZPhANVM`@[PH>3aT=]
`Q5Y7hW?n8?H9D5A;failUFgabXhj1:6VNEMMiZhA<IaknOZIo4OgSaUomJWU?XN
iThWdATegCK6/dFDl4Ihej`DEi=`iX0@e]9=gFb0ngdA/ja0>CZeCUZZWO3K9m6S
YYP7cg;ck3ISFIQhjBMPijT8Ck>6:MfAhB/U`oL<=1Am7lcY?coc8?5FnWUlGUTm
]bolY/9h=QkW:HV^:1KNegY9G6HO5iI@jQ;/VI?GQ0M1lXi[DR_:3HG;S?cV[AJL
6l5C]K9`<6/Y_X_b5oJnV<LReg?alin/Rg1ZgOAUV5/P0AmR;a01:6JH?nkKB5i@
RfQ9GKbH527g61b7=U8m6BM/VRSgiQOlC3PKdFG7Hg>P66C6EWf1hB1HDR2`OK>T
`X;2hjHMe/=<T4Hk9o6j7I6bQHNJ;XhJAn6f_H^kBg[A4nR]UDE6a8?RSeDlEQWb
TYOKYRamgHW1M3e1ES:fJ0__bMV]Wnn<bdNfWcN<ML32dJU60LWHNUSGTZ4[K3;c
07>>_`S55RdmT2dTIof;GlZ:>:DTDNf?`m>5L>D;NZalF<mAGaQQFNk6]XXVPNn@
`Kc8MdVUQL>efbkgJ><PQHK22mO7U<MBGl3[g7K<UkQK_=8oGdT/Tg@V=SLof?QV
>HZF;lgin0Dg[O;EHVXAJUHN<fZZbS_b=jA>7I`/:0Og3EU6mB_;N@Uf<jWS:S;d
GhlhM9R_]oALaFC^;DgLiG0DiHhTIAP/JI19nRTHR<kA=cahDY1aJ:L`?5<PLKI7
Ym;KDO<bY:RociA9[R6IXZ2/oW2B4>b^e2Y=P=JYYeV>mN@fA>>Ck8>0>DGSeiVa
DbLl>][embc7d`CHNCE>=d9gNVlFni_I0ZO^E:W_J3T`CSh@^QCmI]GQD:7P`Jo@
:<:YTI=7<9d[PcWJ=S[6U[nE5RGh6OLBOi6?2KD7mZKRNF/c>ITJ_HU]S/j?Cd7A
cGc0bae<d?LW6iK5OH8gI8?2]5>YK4jdSek=PlR0GQ2N9Lcg9]hb_f:BAHaT>Cgj
5??;n`[V`Ti9BNneDRUWVMCA>`^gC[:E>P4dcVOgP`EO:]o^?oD8I3NiNOM9hiEC
BNJa[I]5L52VZ6BGk?ZckPb1YYM>[I_l>I5?V==@aDBdAhlNn0Dm/ncYST6CM]El
YjVm;_K3=gZ__Y_bjChV2P2JIK/gAVmhcJK8;C<bPc8SeYiCKBnXMlIOOYP`HM;J
>Xb7jLe4Af2UidN=JC[/bNJn^^8?G9:LhImR2SR^jnl_IgoA8E/QDQcZBoJiabJ:
>KGORiW2?9?N/oU<ed;b8jagf7hl=VS6?U_:oLGKIU;egXY:A@KCQHiY3DGZ`DWK
kQnk[9^BQBHDkimAL>M/dhn[k[CR2JSNSgZ?4U6VWWSJLdM7i3`iSNT3GJ8NAh^]
hFX5[H71:RY[;Q]mdkFBQZGM0W=35n?gFoeHKXfnlSbF017gB>mYUA_:CmVG^@mF
S:8W]0/j?]fj^4h:^o>KZcd=GTV?Nk>8<]:iGl@H9@/BH>_5c/M1eAKIEQNYYkok
LIE?Y6acAZ?1See9PV;iHVR4P/PJa^a1Ac:X9l?2O9oL]i/lZ]c4>5g;J:hVD:5/
i89ni4>>@nMfVCd;ih3iYiW3haE9LikNoI251Y=2/]Lb`/V`/H=gZbYF]im3lZmW
G8mBJ<mZfoJeGAQHYnIbWQoZGGeDW6k?]N2:A?faXG=/coI`gn]J<6J/XU]9gBQh
e4b/dkEH0ReZ7oh<7hk640oN7mVGJ?2aW3`8Fm@>baS>g:U<LQ8aO[G;U5doVGa_
2R=eMZQnl?dKNB<Ee^0Eb0JifHIJRK6LY6c;mWZfE8g`VD`ebHh32U7L0cb38IFb
?N:2D5i]3dfQdcVDdIdTCOYScaR^15CQ6@L[[d/dK<d]F;5BMD]oHI0JFh<6Ph39
]e7_]l@h:9Zj?cJ9oGmdIb16`JWLe6NfoNILV2EbNG8Ig@mA1;@81TT2U^[FUl15
IFhW]AiT99JR6W`IEkk/3SbYQkfUlb:E^oX0[RB4e<aY8=FfmlKHBj<HRg9PhKF?
RDTo4iXJ;48T5RNQjfbAJ7XEYeCMMTelT4>O[S>/kAh[T;k]1RYI_/^h?n1Q`I9N
_K1VlL;in6^?OX?VXNonIj]KYo<?6GZcCI:7jl3ghMIYC3Q?LdDgNKH3A_NR;ngj
IhfGW6C?NV2T@_ZZN4`JN@CTIRbh/iDDFbNfOKSiU>SO9BBckE[Y2NnnZe]NjiNK
NkS3@B<Zjn^[ZkoW>DAdV3YVhWNKjkXc9n0cNa8=dF28OngQ6C^NK1MK?bL5Ye2X
=I4iMVT?Ba/f2SJfleeJ458WN5Ho/Nfl^<Nk=g6>XonVcE5oBJ=e8ij]Q@`mQ2iT
m[:L:SZ]dJG5I]GSR;[VeQmeCec=_l6J1M1g^ignR5^7FYRAE?Gh/d?97FVa/QoS
8`3Q8Wc4WR5<o>D/VOL:59mnGX:P=@gHTIFke<3:TW58j;V[WNCnM3Om[R1:WBPQ
FfnR@O48EYl]BQOaDVV6WWk[V<K@R?RN/n3;Hm95OLcWPG<B0Y;?5gJ76REgd`5m
@d^ddMQ4V=/9HL=?NdHQFKUH[<:]KcK^Y;^X5SAW7LHck4J?4^VdGR?VIcSeSab/
<:d/6_=i8f:ZM[UDQTbVcogZ]cUD0Y8a2nb]T^4FBRY92l/PmhDG2@k?BUbaYRdJ
]J0_OjISN[7F:=Ka=9c<JmYD40G_a<kJ[Ag>jKfFF539UY41ZKlc<R1H_OFeg5ih
oK?IhJE[d4ZFMIdYOmcfjWQD@2cj^?n6W;Y]^ZkNNA6^>mB>mC?1`P_Oc>o=Ic35
4F^3LWF5a;^;ajZAOWZPaI?gDk@jegDg;fMC2FMgXhMlnUlXb;KMaZEX^He:VRG6
lhk9U=j0gd^PVA[/WRAbA9CYVADjWc_dSIG4ob@U2i/PC`FQAg@bU[_SFmKJc1cE
M2c?3F2a[el7Dmk^`go/cgd;Z18GKbHd@]Mn9_nXfm0?Og1AeNH8Y5:]Z8YOoOF1
l0=1Q6Ik8f6e^PeZ8gJkfX6f6XG2c0_gAQ2gARHAIom[G>T@QFAOK9LdC967^Jkf
:CP/3K0Q_[kE<_68;LS]I4@IdJHWKAfNJoLBF7//13D_4dfFC`:@UkoJ9c/8=6D]
n4Q>[D<Rd8DZKAnmPFUMO^;ZONEkie=UgDZWADZP9RnV>faEOOK[Nb3cI>i`QE9`
HlU8@Ehn]4ccbiG?29n7EETU9J/iom2jjDJ7:OOD8[J:c8nU=N[@GC1ECUb3Ie>C
j0hNPL2:fo=[DB95MljDoPjFlbD2<`4]g9=ESg^mR1TNT[7bkQH3G8T_1lUGC@@:
4VBY5XZ:]IjlBfPH;g6WRgB_cJCl@Vj7RWD:f3DD3=fCWO=ADZ>SNNSI@VPf00jn
cO/?ndLC_VOh>=kK8L^^NGk=MDREMh7fCVoKUn:`ZC>^`JofO>1[PK:fQR<S;`o3
5GYED>bCNJ=B7aB9eE3:hg_3ERa<<T4Y`cekiPJQnnRj:=4Tfm:[EmX23YneVTV8
?kBH;S5<5i5>?Q;PN8fgWaogTXHTA_E9f_CWJhI03W7jWG2=C9b`8eXnGIBgc^[;
:eYThWATRR;I?QnIAMjD1^5dn;`a<lNYhQ4BG:/dmOmB:^Cbe3]eTFBCk_4YGj8/
WD5CGQdVN`HO4n</91]7:U27bcdEeWLU9PNaHF7n[RHnIdW5lG>l3EfIP<n7m<VF
GR2nCf;/l`/:^]6dk48IfL]60ocHShE?S;:?YKUH18JSFaGdZn4Q=`OBbT/VSnjV
>>^o6j2In`:AljFj8I3?T[jg:0d4ZYAlWhgF:KeA5D7YcBG4XZmbOfAKZ5hFHacj
OEiI>Wcd:mjnc;Q=<BjnL8_Ik[KYNLa3a/V6A=NY]mG^kTEVMX9ce4M^Zib:<jD?
kZYB5YngHN3M;m;nnAKk8mGRLohG07jJQ[[[:e2@^=4/mc7oEBZm_44SQSWfeH9E
OUe@`;Y?l5Ng6PEJhORfCkcXWoIN?M0:KXE9HnfAfBR7<oJ@9eDDVKoLGLdcN<8L
eg[Ai^g4_d@WFfoQ1?CO<iVQVk?dKmSo/B32=afAlM7C=JTSP/l:o2fl;Y`lmdUc
U]ceBFkkMEIRXGfgLEO3bJ/A6S[JZXf5HVhd`]K`15P[CJQJL7OiliV6D3PRHZ<K
Mb6OQSM3P4LoNIc_VfN;]:ML5a53JU5FnZ=>DG`7LN>30?jhfRincPm`Uh[31EM4
A13^_TAf/nZND5ikKFP;^=29O89kGc9cSWeTZKaFMHND8Km9GOJ^knPn_hJhB`JK
l^?GIn;=KQRW2DWaU?35Wlm=SSn6F@GK:m@lM]n_Fb1lPU2QdK;Zdmm/KQ88icYW
iI`OlKN3;a=]hQ0kbF;lh;AkYa71V2e]JQW]ah;X49?`NQlYPJ_M2JdIoXHU8>Kn
P9n2O2hck?]^HoJ7c3QfiW0=LEOJ^bXSlVTgcC7hfi>L8Gi2:gFSOYZ:nLkG<Cge
RYZFC]:ZliOnabZB<^AX3a<<5fbl6WVj95mR<eSL28LEDk8HAG]Id_:0[fR`:7Yo
XXHlATl=:mboHYM9W;Q?OhKAPDK0_feOV8dWg2C0?]Hg?d/^jA3bJ3GcNiODRhU_
[1Yl`emc[@dD9]L3o=>UYYn>_3J[0U]ZRaYRC]HNi/[UNoGAaB`fkfHiDble6;jN
>R;`an5>7jIBBanIm4<aYmDM[:H[8hbc^<VBWle]m>:?HXhmm3FNA?jgnMmn/?mK
;m;io`?nM>SoTCkH^X11L0C<5@Aga_hOO<kB1`YUKVAcM79UHFd:IFiTKf9Z2S@g
830PKf9Z2SLe=C4:IFiTKf9Z2S@h830PKf9Z2S4d<3<:IFiTKf9Z2S@i830PKf9Z
2SHe=C0:IFiTKf9Z2SD`830PKf9Z2SDd<0YUKVA_HVX:=C4P<21_HVX::6eQHdmC
85IULW=YKfhP<C0^<C@^=B1L:49eJFaT834hAS8`<e`Y855eHG9dNR1@A4I3Kfid
IGQd:@YUKVA_HVX:=C8P<21_HVX::4@j<S0b<30f<3<a=C@e<3QJ<30W<30W:@YU
KVA_HVX:<B0`86mRJPXl?20_D79_I7ESIG8P=C4P<21B82m3LVEQM6U_KTAQM6DP
=C8P<21B82m=KfA4HGAU83Db830PDR0n?PYUKVA_HVX:N79UIPX`83Dc2S0`<30`
<30`<30P=SDe<cDPIR0:<30`<30i<C0f<R0`<30`<21^80X`<30`<30g<S<b830`
<30`86hP2S0`<30`<C0d<3HP<30`<30PKR0:<30`<30`<30b<R0`<30`<21^80X`
<30`<30g<S4b830`<30`86hP2S0`<30`<3Ld=SHP<30`<30PKR0:<30`<30a<3<g
<20`<30`<21^80X`<30`<3@f=CTf830`<30`86hP2S0`<30`<SPe=SPP<30`<30P
KR0:<30`<30f<S4`>B0`<30`<21^80X`<30`<30`<30`830`<30`86hP2S0`<30`
=C@a=S0P<30`<30PKR0:<30`<30a<3Dc>B0`<30`<21^80X`<30`<3Pb=cPg830`
<30`86hP2S0`<30`=S@g=CPP<30`<30PKR0:<30`<30`=cHc=20`<30`<21^80X`
<30`<34`<c@i830`<30`86hP2S0`<30`<C0d>3TP<30`<30PKR0:<30`<30a<C0c
<B0`<30`<21^80X`<30`<34a<SDc830`<30`86hP2S0`<30`<SPe=3HP<30`<30P
KR0:<30`<30b>C0e>B0`<30`<21^80X`<30`<38i<SPa830`<30`86hP2S0`<30`
=3He=c@P<30`<30PKR0:<30`<30d=SLf=20`<30`<21^80X`<30`<3@f>CTe830`
<30`86hP2S0`<30`=C@`=cLP<30`<30PKR0:<30`<30e=30i>20`<30`<21^80X`
<30`<3Dd<C4i830`<30`86hP2S0`<30`=C@a=30P<30`<30PKR0:<30`<30e=3L`
=R0`<30`<21^80X`<30`<3Dd<cPg830`<30`86hP2S0`<30`=C@f>3HP<30`<30P
KR0:<30`<30e=3Tc=b0`<30`<21^80X`<30`<3Hb<38f830`<30`86hP2S0`<30`
=S8`=3LP<30`<30PKR0:<30`<30f<S0f>20`<30`<21^80X`<30`<3Hb<3Pi830`
<30`86hP2S0`<30`=S8c<C8P<30`<30PKR0:<30`<30f<SDe<b0`<30`<21^80X`
<30`<3Hd=c<g830`<30`86hP2S0`<30`=SDb=C0P<30`<30PKR0:<30`<30f=C@g
<R0`<30`<21^80X`<30`<3Pb=cHe830`<30`86hP2S0`<30`>38i=CHP<30`<30P
KR0:<30`<30h<c4h=b0`<30`<21^80X`<30`<3T`>3Hb830`<30`86hP2S0`<30`
>C0h>3<P<30`<30PKR0:<30`<30i<3T`=20`<30`<21^80X`<30`<3T`>C8e830`
<30`86hP2S0`<30`>C0i=3DP<30`<30PKR0:<30`<30i<C0b<20`<30`<21^80Yd
LV5YK6Eb2S`l82mCJGYU83Dc82mBKfmd834h830PDR0_BFiVKb0a830PDR0_BD@P
Fb0lHS@i=c@c=6DdICTa=F@dHcLi>CPhHcUV<S@a<3De>3Ln2SaR=3Tg=3<dICAU
>C4eI3AS=cTi>3QS>FHb=34`=CDh=chPGB0n?PYcM65bM7QbIFH:>C4a<cL:9BE5
CdH:\>"], "Graphics",
  ImageSize->{898.54817, 438.14779999999996`},
  ImageMargins->0,
  ImageRegion->{{0., 1.}, {0., 1.}},ExpressionUUID->
  "c448f24a-7940-4aa1-8429-223dea6d334e"]
}], "Text",
 CellChangeTimes->{
  3.7934402752721786`*^9, {3.7934403163829527`*^9, 3.7934403166932163`*^9}, {
   3.793440678692226*^9, 3.79344069205405*^9}, 3.793440748887033*^9, {
   3.7934410016977053`*^9, 3.7934410075668097`*^9}, {3.80016235621988*^9, 
   3.800162438333639*^9}, {3.800162780200659*^9, 3.8001627874677773`*^9}, {
   3.800163641575424*^9, 3.800163677560606*^9}, {3.8001643217183867`*^9, 
   3.800164500671422*^9}, {3.8001645911104717`*^9, 3.80016461248499*^9}, {
   3.8001649835331087`*^9, 3.800165004300256*^9}, {3.800165064487834*^9, 
   3.8001650766045723`*^9}, {3.800165109791686*^9, 3.80016511332444*^9}, {
   3.800165144858081*^9, 3.800165257080542*^9}, {3.8001653181324377`*^9, 
   3.800165480525016*^9}, {3.800165553110215*^9, 3.800165666836754*^9}, {
   3.8001657548132067`*^9, 3.8001657633843107`*^9}, 3.800187717499566*^9, 
   3.800187913563622*^9, {3.8001880877809277`*^9, 3.8001883859421062`*^9}, {
   3.800188436971181*^9, 3.800188515074127*^9}, {3.800188633503873*^9, 
   3.800188759241398*^9}, {3.800188793601721*^9, 3.800188829598487*^9}, {
   3.800189076486302*^9, 3.800189103361395*^9}, {3.800189475264023*^9, 
   3.800189621591299*^9}, {3.800192334117586*^9, 3.8001924266151733`*^9}, {
   3.800192460005291*^9, 3.800192532850904*^9}, {3.800192565626783*^9, 
   3.8001926134879837`*^9}, {3.800192645600457*^9, 3.800192650980365*^9}, {
   3.800192715635903*^9, 3.800192717806711*^9}, {3.800192788502862*^9, 
   3.800192805293188*^9}, {3.800220593074046*^9, 3.800220598215239*^9}, {
   3.8002206319877462`*^9, 3.800220693108673*^9}, {3.800220728872767*^9, 
   3.800220780116194*^9}, {3.800449754549102*^9, 3.800449754661025*^9}, {
   3.800449819944994*^9, 3.800449831115938*^9}, {3.8004498715379143`*^9, 
   3.8004499094950943`*^9}},ExpressionUUID->"e2b93b95-2beb-429b-b2f8-\
f8efc8d6e307"]
}, Closed]],

Cell[CellGroupData[{

Cell["integrand numerators in deDonder gauge", "Subsubsection",
 CellChangeTimes->{{3.800220799646699*^9, 3.800220800725884*^9}, {
  3.8004499825531597`*^9, 
  3.800449988222662*^9}},ExpressionUUID->"d9bfa968-27fb-4559-b157-\
5798b56a011a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"num", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "32"}], "*", 
      RowBox[{"G", "^", "3"}], "*", 
      RowBox[{"Pi", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "10"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "^", "4"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "^", "3"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "2"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}], "^", "4"}]}], ")"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"6", ",", "7"}], "]"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "-", 
        RowBox[{"4", "*", "\[Sigma]", "*", 
         RowBox[{"m", "[", "1", "]"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "9"}], "*", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "+", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "7"}], "]"}]}], ")"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"6", ",", "7"}], "]"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "-", 
        RowBox[{"4", "*", "\[Sigma]", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "7"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"6", ",", "7"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "7"}], "]"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "7"}], "]"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"1", ",", "7"}], "]"}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"22", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"1", ",", "7"}], "]"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}]}]}], ")"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "3"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "7"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"6", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"6", ",", "7"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "7"}], "]"}], "^", "3"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"1", ",", "7"}], "]"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "7"}], "]"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"1", ",", "7"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"38", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "5"}], "]"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "^", "2"}]}], "-", 
                 RowBox[{"6", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}], "-", 
                 RowBox[{"6", "*", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}], "^", "2"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
        RowBox[{"4", "*", "\[Sigma]", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "7"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "*", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"6", ",", "7"}], "]"}], "*", 
            RowBox[{"\[Eta]", "[", "2", "]"}]}], "-", 
           RowBox[{"16", "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", "7"}], "]"}]}], "+", 
              RowBox[{"t", "[", 
               RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"5", ",", "7"}], "]"}], "+", 
              RowBox[{"t", "[", 
               RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
            RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", 
            RowBox[{"\[Sigma]", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "3"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"6", ",", "7"}], "]"}], "*", 
            RowBox[{"\[Eta]", "[", "1", "]"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"6", ",", "7"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"1", ",", "7"}], "]"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"1", ",", "7"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}], "*", 
            RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "6"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"6", ",", "7"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"6", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                 RowBox[{"8", "*", 
                  RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "7"}], "]"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"1", ",", "7"}], "]"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"16", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}], "^", "2"}]}]}], ")"}], 
                  "*", 
                  RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
                 RowBox[{"24", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
                  RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Eta]", "[", "2", "]"}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "8"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "6"}], "*", 
            RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", "7"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}], "*", 
            RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "^", "2"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"10", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}], "^", "2"}]}]}], ")"}], 
               "*", 
               RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}], "+", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "6"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"6", ",", "7"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"5", ",", "7"}], "]"}], "+", 
              RowBox[{"t", "[", 
               RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "+", 
                   RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
                 RowBox[{"\[Eta]", "[", "2", "]"}]}], ")"}]}], "-", 
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
               RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"4", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "6"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "6"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"6", ",", "7"}], "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"6", ",", "7"}], "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", 
               RowBox[{"\[Lambda]", "[", "1", "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Sigma]", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
                 RowBox[{"8", "*", 
                  RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "7"}], "]"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}], "*", 
               RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
              RowBox[{"16", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "7"}], "]"}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
               RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "^", "2"}], "*", 
                 
                 RowBox[{"\[Eta]", "[", "2", "]"}]}], ")"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "^", "2"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}], "^", "2"}]}]}], ")"}], 
               "*", 
               RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"8", "*", "\[Sigma]", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "5"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"6", ",", "7"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Sigma]", "^", "2"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"6", ",", "7"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"2", ",", "5"}], "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"t", "[", 
                   RowBox[{"1", ",", "5"}], "]"}]}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"2", ",", "5"}], "]"}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "7"}], "]"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"5", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Eta]", "[", "2", "]"}], "+", 
                 RowBox[{"8", "*", 
                  RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"q", "^", "4"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", "*", "\[Sigma]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "5"}], "*", 
            RowBox[{"m", "[", "2", "]"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "6"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                  RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "6"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], 
                  "*", 
                  RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Eta]", "[", "2", "]"}], "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
                 RowBox[{"16", "*", 
                  RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"q", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "*", "\[Sigma]", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "5"}], "*", 
            RowBox[{"m", "[", "2", "]"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "4"}], "*", 
            RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "6"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "5"}], "*", 
            RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "8"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"6", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"12", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
                  RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
                    RowBox[{"\[Eta]", "[", "1", "]"}]}], ")"}]}], "-", 
                    RowBox[{"24", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "*", 
                    RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "4"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "+", 
                   RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}], "*", 
                 RowBox[{"\[Eta]", "[", "2", "]"}]}], ")"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}]}]}], ")"}], "*", 
               RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "*", "\[Sigma]", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "7"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
               RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
                  RowBox[{"\[Eta]", "[", "2", "]"}]}], "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "*", 
                  RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "5"}], "]"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "7"}], "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Eta]", "[", "2", "]"}], "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
                 RowBox[{"16", "*", 
                  RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Eta]", "[", "2", "]"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}], "*", 
                    RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"6", ",", "7"}], "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"7", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "4"}]}]}], ")"}], "*", 
                    RowBox[{"\[Eta]", "[", "2", "]"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"m", "[", "2", "]"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "64"}], "*", 
      RowBox[{"G", "^", "3"}], "*", 
      RowBox[{"Pi", "^", "3"}], "*", 
      RowBox[{
       RowBox[{"m", "[", "2", "]"}], "^", "3"}], "*", 
      RowBox[{"t", "[", 
       RowBox[{"5", ",", "7"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "\[Sigma]", "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "^", "3"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"4", ",", "6"}], "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"4", ",", "6"}], "]"}], "^", "3"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"2", ",", "5"}], "]"}], "-", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", "7"}], "]"}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"t", "[", 
                RowBox[{"4", ",", "6"}], "]"}]}]}], ")"}]}]}], ")"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "*", 
         RowBox[{"m", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"2", ",", "5"}], "]"}], "+", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", "7"}], "]"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"2", ",", "5"}], "]"}], "-", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", "7"}], "]"}], "+", 
              RowBox[{
               RowBox[{"\[Sigma]", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"1", ",", "5"}], "]"}]}], "-", 
                 RowBox[{"6", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}], "+", 
                 RowBox[{"6", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"3", ",", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", "5"}], "]"}], "-", 
              RowBox[{"t", "[", 
               RowBox[{"4", ",", "6"}], "]"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", "5"}], "]"}], "-", 
              RowBox[{"t", "[", 
               RowBox[{"4", ",", "6"}], "]"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", "7"}], "]"}]}]}], ")"}]}]}], ")"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "3"}], "*", 
         RowBox[{"m", "[", "2", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"4", ",", "6"}], "]"}], "*", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"5", ",", "7"}], "]"}], "^", "2"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", "7"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"6", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "5"}], "]"}], "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"4", ",", "6"}], "]"}], "-", 
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "7"}], "]"}]}], ")"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"\[Sigma]", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"3", ",", "7"}], "]"}], "^", "2"}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"t", "[", 
                    RowBox[{"4", ",", "6"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "5"}], "]"}], "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"3", ",", "7"}], "]"}], "^", "2"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", "7"}], "]"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "6"}], "]"}]}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "7"}], "]"}], "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"t", "[", 
                RowBox[{"3", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "7"}], "]"}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"6", ",", "7"}], "]"}], "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "6"}], "]"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "-", 
        RowBox[{"2", "*", "\[Sigma]", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "2"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "5"}], "]"}], "^", "3"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"3", ",", "7"}], "]"}], "^", "3"}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"2", ",", "5"}], "]"}], "^", "2"}], "+", 
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"3", ",", "7"}], "]"}], "^", "2"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"4", ",", "6"}], "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "6"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"22", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"2", ",", "5"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"10", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"3", ",", "7"}], "]"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"4", ",", "6"}], "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "6"}], "]"}]}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "5"}], "]"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}], "-", 
                 RowBox[{"t", "[", 
                  RowBox[{"3", ",", "7"}], "]"}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "6"}], "]"}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"3", ",", "7"}], "]"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "6"}], "]"}], "+", 
                    RowBox[{"4", "*", 
                    RowBox[{"t", "[", 
                    RowBox[{"5", ",", "7"}], "]"}]}], "+", 
                    RowBox[{"t", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], "*", 
         RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
        RowBox[{"4", "*", "\[Sigma]", "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"5", ",", "7"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"t", "[", 
                RowBox[{"4", ",", "6"}], "]"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"2", ",", "5"}], "]"}]}], "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"3", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"4", ",", "6"}], "]"}]}]}], ")"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"5", ",", "7"}], "]"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"2", ",", "5"}], "]"}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"3", ",", "7"}], "]"}], "-", 
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], "-", 
                 RowBox[{"3", "*", 
                  RowBox[{"t", "[", 
                   RowBox[{"5", ",", "7"}], "]"}]}], "-", 
                 RowBox[{"t", "[", 
                  RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}]}], ")"}], "*", 
            RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", 
               RowBox[{"t", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], "+", 
              RowBox[{"t", "[", 
               RowBox[{"2", ",", "5"}], "]"}], "-", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", "7"}], "]"}], "+", 
              RowBox[{"t", "[", 
               RowBox[{"4", ",", "6"}], "]"}]}], ")"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", "7"}], "]"}], "*", 
            RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "^", "5"}], "*", 
         RowBox[{"m", "[", "2", "]"}], "*", 
         RowBox[{"t", "[", 
          RowBox[{"5", ",", "7"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"3", ",", "7"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "6"}], "]"}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "7"}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "5"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", "[", 
                  RowBox[{"5", ",", "7"}], "]"}], "+", 
                 RowBox[{"t", "[", 
                  RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}]}], ")"}], "*", 
            RowBox[{"\[Lambda]", "[", "1", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", "2", "]"}], "^", "2"}], "*", 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", "7"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"\[Eta]", "[", "1", "]"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "^", "3"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.800164946150386*^9, 3.800164948854409*^9}, {
  3.800165047258327*^9, 3.800165050732423*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"43a09ee3-6dd7-47d1-bf8c-22545945d536"]
}, Closed]]
},
WindowSize->{1254, 911},
WindowMargins->{{Automatic, 65}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d398bcb8-29ef-47f4-9ffa-1f30cb0c0d5e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 86, 0, 45, "Subsubsection",ExpressionUUID->"93f8bf32-a27a-4100-8efb-87a0307e4d3b"],
Cell[669, 24, 128658, 1978, 866, "Text",ExpressionUUID->"e2b93b95-2beb-429b-b2f8-f8efc8d6e307"]
}, Closed]],
Cell[CellGroupData[{
Cell[129364, 2007, 240, 4, 37, "Subsubsection",ExpressionUUID->"d9bfa968-27fb-4559-b157-5798b56a011a"],
Cell[129607, 2013, 72199, 1824, 1375, "Input",ExpressionUUID->"43a09ee3-6dd7-47d1-bf8c-22545945d536"]
}, Closed]]
}
]
*)


